Observation of the decay $\Lambda_b^0\rightarrow\chi_{c1}p\pi^-$

The Cabibbo-suppressed decay $\Lambda_b^0\rightarrow\chi_{c1}p\pi^-$ is observed for the first time using data from proton-proton collisions corresponding to an integrated luminosity of 6fb$^{-1}$, collected with the LHCb detector at a centre-of-mass energy of 13TeV. Evidence for the $\Lambda_b^0\rightarrow\chi_{c2}p\pi^-$ decay is also found. Using the $\Lambda_b^0\rightarrow\chi_{c1}pK^-$ decay as normalisation channel, the ratios of branching fractions are measured to be $$\begin{array}{rcl} \frac{ \mathcal{B} (\Lambda_b^0\rightarrow\chi_{c1}p\pi^-)}{\mathcal{B} (\Lambda_b^0\rightarrow\chi_{c1}pK^-)} & = & (6.59 \pm 1.01 \pm 0.22 ) \times 10^{-2} \,, \frac{\mathcal{B} (\Lambda_b^0\rightarrow\chi_{c2}p\pi^-)}{\mathcal{B} (\Lambda_b^0\rightarrow\chi_{c1}p\pi^-)} & = & 0.95 \pm 0.30 \pm 0.04 \pm 0.04 \,, \frac{\mathcal{B} (\Lambda_b^0\rightarrow\chi_{c2}pK^-)}{\mathcal{B} (\Lambda_b^0\rightarrow\chi_{c1}pK^-)} & = & 1.06 \pm 0.05 \pm 0.04 \pm 0.04 \,,\end{array}$$ where the first uncertainty is statistical, the second is systematic and the third is due to the uncertainties in the branching fractions of $\chi_{c1,2}\rightarrow J/\psi\gamma$ decays.

==> figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353/Ostap
//=========  (Mon Feb  1 13:16:15 2021) by ROOT version 6.16/00
   TCanvas *stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353 = new TCanvas("stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353", "Ostap",0,0,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetHighLightColor(2);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->Range(5.342169,-8.674699,5.824096,63.61446);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetFillColor(0);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetBorderMode(0);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetBorderSize(2);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetTickx(1);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetTicky(1);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetLeftMargin(0.12);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetRightMargin(0.05);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetTopMargin(0.05);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetBottomMargin(0.12);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetFrameBorderMode(0);
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetFrameBorderMode(0);
   
   TH1D *frame_7f4eeef0__1 = new TH1D("frame_7f4eeef0__1","",80,5.4,5.8);
   frame_7f4eeef0__1->SetBinContent(1,58.77515);
   frame_7f4eeef0__1->SetMinimum(0);
   frame_7f4eeef0__1->SetMaximum(60);
   frame_7f4eeef0__1->SetEntries(1);
   frame_7f4eeef0__1->SetDirectory(0);
   frame_7f4eeef0__1->SetStats(0);
   frame_7f4eeef0__1->SetMarkerStyle(20);
   frame_7f4eeef0__1->SetMarkerSize(1.2);
   frame_7f4eeef0__1->GetXaxis()->SetNdivisions(505);
   frame_7f4eeef0__1->GetXaxis()->SetLabelFont(132);
   frame_7f4eeef0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_7f4eeef0__1->GetXaxis()->SetLabelSize(0.05);
   frame_7f4eeef0__1->GetXaxis()->SetTitleSize(-1);
   frame_7f4eeef0__1->GetXaxis()->SetTitleOffset(1);
   frame_7f4eeef0__1->GetXaxis()->SetTitleFont(132);
   frame_7f4eeef0__1->GetYaxis()->SetLabelFont(132);
   frame_7f4eeef0__1->GetYaxis()->SetLabelSize(0.05);
   frame_7f4eeef0__1->GetYaxis()->SetTitleSize(0.05);
   frame_7f4eeef0__1->GetYaxis()->SetTitleFont(132);
   frame_7f4eeef0__1->GetZaxis()->SetLabelFont(132);
   frame_7f4eeef0__1->GetZaxis()->SetLabelSize(0.05);
   frame_7f4eeef0__1->GetZaxis()->SetTitleSize(0.05);
   frame_7f4eeef0__1->GetZaxis()->SetTitleOffset(1);
   frame_7f4eeef0__1->GetZaxis()->SetTitleFont(132);
   frame_7f4eeef0__1->Draw("FUNC");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[expopos_Exp]_fx1[98] = {
   5.395,
   5.395,
   5.4,
   5.4025,
   5.405,
   5.4075,
   5.41,
   5.4125,
   5.415,
   5.4175,
   5.42,
   5.4225,
   5.425,
   5.4275,
   5.43,
   5.4325,
   5.435,
   5.4375,
   5.44,
   5.4425,
   5.445,
   5.4475,
   5.45,
   5.4525,
   5.455,
   5.4575,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[expopos_Exp]_fy1[98] = {
   0,
   41.82369,
   41.82369,
   41.13059,
   40.4488,
   39.77814,
   39.11845,
   38.46953,
   37.83121,
   37.20333,
   36.58571,
   35.97819,
   35.38061,
   34.7928,
   34.2146,
   33.64587,
   33.08645,
   32.53619,
   31.99493,
   31.46255,
   30.93888,
   30.42379,
   29.91714,
   29.4188,
   28.92862,
   28.44649,
   27.97226,
   27.04701,
   26.15189,
   25.28592,
   24.44816,
   23.63771,
   22.85368,
   22.09523,
   21.36154,
   20.6518,
   19.96525,
   19.30113,
   18.65873,
   18.03734,
   17.43628,
   16.8549,
   16.29257,
   15.74866,
   15.22259,
   14.71377,
   14.22165,
   13.74568,
   13.28535,
   12.84015,
   12.40959,
   11.99319,
   11.5905,
   11.20106,
   10.82446,
   10.46027,
   10.10809,
   9.767538,
   9.438224,
   9.119787,
   8.811875,
   8.514145,
   8.226264,
   7.947914,
   7.678782,
   7.41857,
   7.166985,
   6.923747,
   6.688583,
   6.46123,
   6.241433,
   6.028944,
   5.823525,
   5.624945,
   5.43298,
   5.247413,
   5.068035,
   4.894643,
   4.727042,
   4.56504,
   4.408455,
   4.257108,
   4.110828,
   3.969447,
   3.832806,
   3.700749,
   3.573123,
   3.449784,
   3.33059,
   3.215405,
   3.104096,
   2.996536,
   2.892601,
   2.792171,
   2.695131,
   2.695131,
   2.695131,
   0};
   TGraph *graph = new TGraph(98,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[expopos_Exp]_fx1,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[expopos_Exp]_fy1);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[expopos_Exp]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1","Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)",100,5.354,5.846);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->SetMaximum(46.00606);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBexpopos_ExpcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[expopos_Exp]1);
   
   graph->Draw("l");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s1]_fx2[285] = {
   5.4,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.5825,
   5.585,
   5.5875,
   5.58875,
   5.59,
   5.59125,
   5.5925,
   5.59375,
   5.595,
   5.595625,
   5.59625,
   5.596875,
   5.5975,
   5.598125,
   5.59875,
   5.599375,
   5.6,
   5.600625,
   5.60125,
   5.601875,
   5.6025,
   5.603125,
   5.60375,
   5.604062,
   5.604375,
   5.604688,
   5.605,
   5.605313,
   5.605625,
   5.605937,
   5.60625,
   5.606563,
   5.606875,
   5.607188,
   5.6075,
   5.607812,
   5.608125,
   5.608438,
   5.608594,
   5.60875,
   5.608906,
   5.609063,
   5.609219,
   5.609375,
   5.609531,
   5.609687,
   5.609844,
   5.61,
   5.610156,
   5.610313,
   5.610469,
   5.610625,
   5.610781,
   5.610938,
   5.611094,
   5.61125,
   5.611406,
   5.611562,
   5.611719,
   5.611875,
   5.612031,
   5.612188,
   5.612344,
   5.6125,
   5.612656,
   5.612813,
   5.612969,
   5.613125,
   5.613437,
   5.61375,
   5.614063,
   5.614375,
   5.614688,
   5.615,
   5.615625,
   5.615937,
   5.61625,
   5.616563,
   5.616875,
   5.617031,
   5.617188,
   5.617344,
   5.6175,
   5.617656,
   5.617812,
   5.617969,
   5.618125,
   5.618281,
   5.618438,
   5.618594,
   5.61875,
   5.618906,
   5.619063,
   5.619219,
   5.619375,
   5.619531,
   5.619687,
   5.619844,
   5.62,
   5.620156,
   5.620313,
   5.620469,
   5.620625,
   5.620781,
   5.620938,
   5.621094,
   5.62125,
   5.621406,
   5.621562,
   5.621719,
   5.621875,
   5.622031,
   5.622188,
   5.622344,
   5.6225,
   5.622656,
   5.622813,
   5.622969,
   5.623125,
   5.623281,
   5.623437,
   5.623594,
   5.62375,
   5.623906,
   5.624063,
   5.624219,
   5.624375,
   5.624531,
   5.624688,
   5.624844,
   5.625,
   5.625156,
   5.625312,
   5.625469,
   5.625625,
   5.625781,
   5.625937,
   5.626094,
   5.62625,
   5.626563,
   5.626875,
   5.627187,
   5.6275,
   5.628125,
   5.628438,
   5.62875,
   5.629062,
   5.629375,
   5.629687,
   5.63,
   5.630156,
   5.630313,
   5.630469,
   5.630625,
   5.630781,
   5.630937,
   5.631094,
   5.63125,
   5.631406,
   5.631562,
   5.631719,
   5.631875,
   5.632031,
   5.632188,
   5.632344,
   5.6325,
   5.632656,
   5.632812,
   5.632969,
   5.633125,
   5.633281,
   5.633437,
   5.633594,
   5.63375,
   5.633906,
   5.634063,
   5.634219,
   5.634375,
   5.634531,
   5.634688,
   5.635,
   5.635312,
   5.635625,
   5.635937,
   5.63625,
   5.636563,
   5.636875,
   5.637187,
   5.6375,
   5.637812,
   5.638125,
   5.638438,
   5.63875,
   5.639062,
   5.639375,
   5.639687,
   5.64,
   5.640313,
   5.640625,
   5.640937,
   5.64125,
   5.641875,
   5.6425,
   5.643125,
   5.64375,
   5.644375,
   5.645,
   5.64625,
   5.6475,
   5.64875,
   5.65,
   5.65125,
   5.6525,
   5.655,
   5.6575,
   5.66,
   5.6625,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.8};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s1]_fy2[285] = {
   0,
   0.03055129,
   0.03133758,
   0.03216399,
   0.03303362,
   0.03394992,
   0.0349167,
   0.03593819,
   0.03701912,
   0.03816477,
   0.03938105,
   0.04067462,
   0.04205299,
   0.04352469,
   0.04509939,
   0.04678816,
   0.0486037,
   0.05056067,
   0.05267602,
   0.05496955,
   0.05746447,
   0.06018816,
   0.06317316,
   0.06645848,
   0.0700912,
   0.07412875,
   0.07864183,
   0.08371853,
   0.08946992,
   0.09603812,
   0.1036078,
   0.1124235,
   0.1228157,
   0.1352419,
   0.1503546,
   0.1691221,
   0.1931021,
   0.2254035,
   0.2469435,
   0.2749882,
   0.314295,
   0.3407101,
   0.37371,
   0.4154688,
   0.4687769,
   0.5371429,
   0.624882,
   0.6776023,
   0.7371814,
   0.8044092,
   0.8801321,
   0.9652521,
   1.060726,
   1.167563,
   1.286827,
   1.419637,
   1.567169,
   1.730671,
   1.911474,
   2.111025,
   2.330935,
   2.449091,
   2.573057,
   2.70312,
   2.839605,
   2.982877,
   3.133357,
   3.291531,
   3.457971,
   3.633359,
   3.818514,
   4.014438,
   4.222366,
   4.443846,
   4.680841,
   4.935874,
   5.071149,
   5.212248,
   5.359757,
   5.514356,
   5.676844,
   5.84816,
   6.029417,
   6.221942,
   6.427332,
   6.646321,
   6.87292,
   7.106025,
   7.345698,
   7.59199,
   7.844944,
   8.104589,
   8.370944,
   8.644016,
   8.923797,
   9.210267,
   9.50339,
   9.803116,
   10.10938,
   10.42209,
   10.74116,
   11.06647,
   11.39789,
   11.73525,
   12.07839,
   12.42712,
   13.14048,
   13.87342,
   14.6237,
   15.38879,
   16.16581,
   16.95162,
   18.53551,
   19.32591,
   20.1098,
   20.88282,
   21.64047,
   22.01211,
   22.37818,
   22.73811,
   23.0913,
   23.4372,
   23.77521,
   24.10476,
   24.4253,
   24.73627,
   25.03712,
   25.32731,
   25.60632,
   25.87365,
   26.12881,
   26.37132,
   26.60073,
   26.81661,
   27.01855,
   27.20616,
   27.37909,
   27.537,
   27.67959,
   27.80656,
   27.91769,
   28.01274,
   28.09153,
   28.15391,
   28.19975,
   28.22896,
   28.24148,
   28.23729,
   28.21639,
   28.17883,
   28.12468,
   28.05405,
   27.96708,
   27.86394,
   27.74483,
   27.60999,
   27.45968,
   27.2942,
   27.11386,
   26.91901,
   26.71003,
   26.48731,
   26.25127,
   26.00236,
   25.74104,
   25.46778,
   25.1831,
   24.8875,
   24.58151,
   24.26567,
   23.94053,
   23.60667,
   23.26463,
   22.915,
   22.55836,
   22.19527,
   21.82634,
   21.07322,
   20.30361,
   19.52202,
   18.73284,
   17.14839,
   16.36093,
   15.58141,
   14.81307,
   14.05884,
   13.32136,
   12.60293,
   12.25149,
   11.90554,
   11.56528,
   11.23088,
   10.90251,
   10.58032,
   10.26442,
   9.95493,
   9.651938,
   9.355517,
   9.065726,
   8.782608,
   8.506191,
   8.236488,
   7.9735,
   7.717215,
   7.467608,
   7.224642,
   6.988271,
   6.758438,
   6.535077,
   6.318112,
   6.107461,
   5.903033,
   5.704731,
   5.512454,
   5.326091,
   5.14553,
   4.970654,
   4.801341,
   4.478909,
   4.177213,
   3.895211,
   3.631846,
   3.386064,
   3.156824,
   2.943105,
   2.743916,
   2.558301,
   2.385346,
   2.224177,
   2.07397,
   1.93597,
   1.810936,
   1.697519,
   1.594505,
   1.500807,
   1.415448,
   1.337554,
   1.266343,
   1.201117,
   1.086188,
   0.9885479,
   0.9048547,
   0.8324705,
   0.7693175,
   0.7137595,
   0.620538,
   0.5453699,
   0.4834898,
   0.4317319,
   0.3879027,
   0.3504184,
   0.2900196,
   0.2439085,
   0.2079162,
   0.1792924,
   0.1561608,
   0.1214805,
   0.09713051,
   0.0793909,
   0.06607477,
   0.0558288,
   0.04777949,
   0.04134277,
   0.03611623,
   0.03181536,
   0.02823447,
   0.02522188,
   0.02266377,
   0.02047341,
   0.01858377,
   0.0169424,
   0.01550777,
   0.01424669,
   0.01313234,
   0.0121429,
   0.01126042,
   0.01047009,
   0.009759542,
   0.009118435,
   0.008538036,
   0.008010942,
   0.007530842,
   0.007092331,
   0.007092331,
   0};
   graph = new TGraph(285,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s1]_fx2,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s1]_fy2);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s1]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2","Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)",285,5.36,5.84);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->SetMaximum(31.06563);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s1]2);
   
   graph->Draw("fl");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s2]_fx3[258] = {
   5.4,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.5275,
   5.53,
   5.53125,
   5.5325,
   5.53375,
   5.535,
   5.53625,
   5.5375,
   5.538125,
   5.53875,
   5.539375,
   5.54,
   5.540625,
   5.54125,
   5.541875,
   5.5425,
   5.543125,
   5.54375,
   5.544375,
   5.545,
   5.545625,
   5.54625,
   5.546875,
   5.5475,
   5.547812,
   5.548125,
   5.548438,
   5.54875,
   5.549062,
   5.549375,
   5.549687,
   5.55,
   5.550313,
   5.550625,
   5.550937,
   5.55125,
   5.551562,
   5.551875,
   5.552188,
   5.5525,
   5.552812,
   5.553125,
   5.553437,
   5.55375,
   5.554063,
   5.554375,
   5.554688,
   5.555,
   5.555312,
   5.555625,
   5.555938,
   5.55625,
   5.556563,
   5.556875,
   5.557187,
   5.5575,
   5.557813,
   5.558125,
   5.558438,
   5.55875,
   5.559375,
   5.56,
   5.560625,
   5.56125,
   5.561875,
   5.5625,
   5.56375,
   5.564375,
   5.565,
   5.565625,
   5.56625,
   5.566562,
   5.566875,
   5.567188,
   5.5675,
   5.567813,
   5.568125,
   5.568437,
   5.56875,
   5.569063,
   5.569375,
   5.569688,
   5.57,
   5.570312,
   5.570625,
   5.570937,
   5.57125,
   5.571563,
   5.571875,
   5.572188,
   5.5725,
   5.572812,
   5.573125,
   5.573438,
   5.57375,
   5.574063,
   5.574375,
   5.574687,
   5.575,
   5.575313,
   5.575625,
   5.575938,
   5.57625,
   5.576562,
   5.576875,
   5.577188,
   5.5775,
   5.577813,
   5.578125,
   5.578437,
   5.57875,
   5.579063,
   5.579375,
   5.579688,
   5.58,
   5.580312,
   5.580625,
   5.580937,
   5.58125,
   5.581563,
   5.581875,
   5.582187,
   5.5825,
   5.582812,
   5.583125,
   5.583438,
   5.58375,
   5.584375,
   5.585,
   5.5875,
   5.588125,
   5.58875,
   5.589375,
   5.589688,
   5.59,
   5.590312,
   5.590625,
   5.590937,
   5.59125,
   5.591563,
   5.591875,
   5.592187,
   5.5925,
   5.592812,
   5.593125,
   5.593438,
   5.59375,
   5.594062,
   5.594375,
   5.594687,
   5.595,
   5.595313,
   5.595625,
   5.595937,
   5.59625,
   5.596562,
   5.596875,
   5.597188,
   5.5975,
   5.597812,
   5.598125,
   5.598437,
   5.59875,
   5.599063,
   5.599375,
   5.599687,
   5.6,
   5.600312,
   5.600625,
   5.600938,
   5.60125,
   5.601562,
   5.601875,
   5.602187,
   5.6025,
   5.603125,
   5.60375,
   5.604375,
   5.605,
   5.605625,
   5.60625,
   5.606875,
   5.6075,
   5.608125,
   5.60875,
   5.61,
   5.61125,
   5.6125,
   5.61375,
   5.615,
   5.6175,
   5.62,
   5.6225,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.8};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s2]_fy3[258] = {
   0,
   0.007010579,
   0.00758898,
   0.008229781,
   0.008941371,
   0.009733504,
   0.01061756,
   0.01160685,
   0.01271703,
   0.01396658,
   0.01537739,
   0.01697552,
   0.01879214,
   0.02086473,
   0.02323856,
   0.02596867,
   0.02912234,
   0.03278232,
   0.03705114,
   0.04205667,
   0.04795968,
   0.05496397,
   0.06333048,
   0.07339901,
   0.08563478,
   0.1007876,
   0.1205452,
   0.1334549,
   0.1499751,
   0.1602705,
   0.1724621,
   0.1871036,
   0.2048995,
   0.2267334,
   0.2536975,
   0.2695087,
   0.2871205,
   0.3067401,
   0.3285917,
   0.3529174,
   0.379977,
   0.4100482,
   0.4434255,
   0.4804203,
   0.5213593,
   0.5665829,
   0.6164441,
   0.6713055,
   0.7315368,
   0.7975118,
   0.8696045,
   0.908061,
   0.9481853,
   0.9900222,
   1.033616,
   1.079009,
   1.126245,
   1.175363,
   1.226402,
   1.2794,
   1.334392,
   1.391411,
   1.450489,
   1.511654,
   1.574932,
   1.640346,
   1.707915,
   1.777655,
   1.849581,
   1.9237,
   2.000019,
   2.078538,
   2.159255,
   2.242162,
   2.327246,
   2.414491,
   2.503875,
   2.595371,
   2.688946,
   2.784564,
   2.88218,
   2.981747,
   3.08321,
   3.18651,
   3.291581,
   3.398352,
   3.506745,
   3.728066,
   3.954813,
   4.186171,
   4.421238,
   4.659033,
   4.898502,
   5.377935,
   5.615504,
   5.849981,
   6.080094,
   6.304561,
   6.41428,
   6.522111,
   6.6279,
   6.731493,
   6.83274,
   6.931495,
   7.027613,
   7.120957,
   7.210912,
   7.296845,
   7.378583,
   7.455959,
   7.528811,
   7.596989,
   7.660349,
   7.718757,
   7.77209,
   7.820233,
   7.863083,
   7.900547,
   7.932545,
   7.959006,
   7.979874,
   7.995103,
   8.004659,
   8.008521,
   8.006681,
   7.999144,
   7.985924,
   7.967053,
   7.94257,
   7.912529,
   7.876995,
   7.836046,
   7.789769,
   7.738265,
   7.681644,
   7.620026,
   7.553541,
   7.482331,
   7.406542,
   7.326333,
   7.241868,
   7.15332,
   7.060867,
   6.964694,
   6.864992,
   6.761954,
   6.655781,
   6.546675,
   6.434841,
   6.320486,
   6.20382,
   6.085052,
   5.964392,
   5.84205,
   5.593154,
   5.340011,
   4.316122,
   4.064457,
   3.817044,
   3.574963,
   3.456227,
   3.339176,
   3.223911,
   3.110528,
   2.999113,
   2.889746,
   2.782499,
   2.677438,
   2.574621,
   2.474099,
   2.375916,
   2.280111,
   2.186713,
   2.095748,
   2.007235,
   1.921187,
   1.837612,
   1.756511,
   1.677881,
   1.601715,
   1.528,
   1.456718,
   1.387849,
   1.321369,
   1.257248,
   1.195455,
   1.135955,
   1.078711,
   1.023682,
   0.9708265,
   0.9200991,
   0.8714537,
   0.8248425,
   0.7802159,
   0.7375256,
   0.6975091,
   0.6605631,
   0.6263881,
   0.5947203,
   0.5653267,
   0.5380001,
   0.5125567,
   0.4666795,
   0.4265766,
   0.3913442,
   0.3602454,
   0.3326749,
   0.3081316,
   0.2861977,
   0.2665235,
   0.2488139,
   0.2328195,
   0.2051579,
   0.1821826,
   0.1628908,
   0.1465311,
   0.132533,
   0.1099662,
   0.09271379,
   0.07921833,
   0.06845904,
   0.05258253,
   0.04162906,
   0.03375856,
   0.02791617,
   0.02346197,
   0.01998958,
   0.01723094,
   0.01500349,
   0.01317944,
   0.01166719,
   0.01039968,
   0.009326958,
   0.008411159,
   0.007623182,
   0.006940364,
   0.00634484,
   0.005822381,
   0.005361536,
   0.004953012,
   0.004589199,
   0.00426382,
   0.003971662,
   0.003708363,
   0.003470256,
   0.003254234,
   0.003057656,
   0.002878264,
   0.002714116,
   0.002563539,
   0.00242508,
   0.002297477,
   0.002179628,
   0.002070565,
   0.00196944,
   0.001875502,
   0.001875502,
   0};
   graph = new TGraph(258,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s2]_fx3,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s2]_fy3);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s2]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3","Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)",258,5.36,5.84);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->SetMaximum(8.809373);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB_CompoBs2cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_Comp[s2]3);
   
   graph->Draw("fl");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_fx4[141] = {
   5.395,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.5475,
   5.55,
   5.5525,
   5.555,
   5.5575,
   5.56,
   5.565,
   5.5675,
   5.57,
   5.57125,
   5.5725,
   5.57375,
   5.575,
   5.57625,
   5.5775,
   5.58,
   5.5825,
   5.585,
   5.59,
   5.5925,
   5.595,
   5.5975,
   5.59875,
   5.6,
   5.60125,
   5.6025,
   5.60375,
   5.605,
   5.60625,
   5.6075,
   5.60875,
   5.609375,
   5.61,
   5.610625,
   5.61125,
   5.611875,
   5.6125,
   5.613125,
   5.61375,
   5.615,
   5.61625,
   5.616875,
   5.6175,
   5.618125,
   5.61875,
   5.619375,
   5.62,
   5.620625,
   5.62125,
   5.621875,
   5.6225,
   5.623125,
   5.62375,
   5.624375,
   5.625,
   5.625625,
   5.62625,
   5.6275,
   5.62875,
   5.63,
   5.630625,
   5.63125,
   5.631875,
   5.6325,
   5.633125,
   5.63375,
   5.634375,
   5.635,
   5.63625,
   5.6375,
   5.63875,
   5.64,
   5.64125,
   5.6425,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_fy4[141] = {
   0,
   41.86125,
   41.86125,
   40.48772,
   39.15884,
   37.87319,
   36.62939,
   35.42614,
   34.26215,
   33.13619,
   32.04707,
   30.99363,
   29.97479,
   28.98947,
   28.03665,
   27.11535,
   26.22465,
   25.36364,
   24.5315,
   23.72743,
   22.95071,
   22.20066,
   21.47669,
   20.77831,
   20.10511,
   19.45686,
   18.83364,
   18.23652,
   17.66997,
   17.14927,
   16.7172,
   16.46871,
   16.46088,
   16.56141,
   16.79137,
   17.16383,
   17.6776,
   18.3117,
   19.74602,
   20.40429,
   20.91043,
   21.06596,
   21.14176,
   21.13166,
   21.0324,
   20.8439,
   20.56923,
   19.78831,
   18.76708,
   17.60819,
   15.30338,
   14.33703,
   13.58246,
   13.08677,
   12.94898,
   12.8915,
   12.92582,
   13.06487,
   13.30769,
   13.66012,
   14.13722,
   14.7716,
   15.6401,
   16.21796,
   16.95957,
   17.85004,
   18.84808,
   19.95429,
   21.16575,
   22.47541,
   23.87156,
   26.85169,
   29.91443,
   31.39825,
   32.80277,
   34.09095,
   35.22663,
   36.17614,
   36.91003,
   37.40455,
   37.64293,
   37.61625,
   37.32397,
   36.77394,
   35.98197,
   34.97098,
   33.76975,
   32.41147,
   30.93205,
   27.75712,
   24.52528,
   21.46739,
   20.05598,
   18.7409,
   17.52968,
   16.4256,
   15.42836,
   14.5347,
   13.73915,
   13.03468,
   11.86675,
   10.96468,
   10.2688,
   9.76083,
   9.38905,
   9.105096,
   8.689589,
   8.133976,
   7.728579,
   7.392132,
   7.094911,
   6.823243,
   6.570028,
   6.331223,
   6.104346,
   5.887765,
   5.680348,
   5.481263,
   5.289874,
   5.105673,
   4.928239,
   4.757216,
   4.592293,
   4.433192,
   4.279663,
   4.131478,
   3.988426,
   3.850307,
   3.716939,
   3.588144,
   3.463758,
   3.343624,
   3.22759,
   3.115512,
   3.007254,
   2.902683,
   2.801672,
   2.704099,
   2.704099,
   2.704099,
   0};
   graph = new TGraph(141,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_fx4,Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]_fy4);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4","Projection of Fit1D(CBLSCBRS_CBLSCBRS_Exp1)",141,5.354,5.846);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->SetMaximum(46.04738);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_NormoBmlb_PVMJC1cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_Exp1_Norm[mlb_PVMJC1]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[80] = {
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t h_ds_1000_fy3001[80] = {
   40,
   48,
   28,
   34,
   32,
   32,
   48,
   31,
   37,
   33,
   30,
   32,
   26,
   25,
   23,
   23,
   25,
   22,
   24,
   19,
   17,
   21,
   17,
   25,
   19,
   22,
   19,
   16,
   13,
   12,
   18,
   18,
   18,
   18,
   34,
   21,
   13,
   11,
   14,
   10,
   7,
   18,
   21,
   32,
   36,
   27,
   21,
   13,
   9,
   13,
   5,
   7,
   3,
   7,
   8,
   10,
   5,
   8,
   4,
   9,
   7,
   5,
   6,
   2,
   8,
   6,
   5,
   9,
   3,
   5,
   1,
   3,
   0,
   3,
   0,
   4,
   1,
   5,
   3,
   3};
   Double_t h_ds_1000_felx3001[80] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_fely3001[80] = {
   6.298,
   6.903979,
   5.259711,
   5.802128,
   5.627135,
   5.627135,
   6.903979,
   5.537565,
   6.055143,
   5.715302,
   5.446522,
   5.627135,
   5.066015,
   4.966335,
   4.760717,
   4.760717,
   4.966335,
   4.654502,
   4.864612,
   4.320219,
   4.082184,
   4.545807,
   4.082184,
   4.966335,
   4.320219,
   4.654502,
   4.320219,
   3.957801,
   3.558662,
   3.415266,
   4.202887,
   4.202887,
   4.202887,
   4.202887,
   5.802128,
   4.545807,
   3.558662,
   3.265579,
   3.6965,
   3.108694,
   2.58147,
   4.202887,
   4.545807,
   5.627135,
   5.971996,
   5.163771,
   4.545807,
   3.558662,
   2.943461,
   3.558662,
   2.159691,
   2.58147,
   1.632705,
   2.58147,
   2.768386,
   3.108694,
   2.159691,
   2.768386,
   1.914339,
   2.943461,
   2.58147,
   2.159691,
   2.379931,
   1.291815,
   2.768386,
   2.379931,
   2.159691,
   2.943461,
   1.632705,
   2.159691,
   0.8272462,
   1.632705,
   0,
   1.632705,
   0,
   1.914339,
   0.8272462,
   2.159691,
   1.632705,
   1.632705};
   Double_t h_ds_1000_fehx3001[80] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1000_fehy3001[80] = {
   7.377261,
   7.97633,
   6.354446,
   6.888101,
   6.715753,
   6.715753,
   7.97633,
   6.627601,
   7.137555,
   6.802567,
   6.538046,
   6.715753,
   6.164324,
   6.066589,
   5.865235,
   5.865235,
   6.066589,
   5.761366,
   5.966932,
   5.435196,
   5.203719,
   5.655182,
   5.203719,
   6.066589,
   5.435196,
   5.761366,
   5.435196,
   5.083066,
   4.697573,
   4.559819,
   5.321007,
   5.321007,
   5.321007,
   5.321007,
   6.888101,
   5.655182,
   4.697573,
   4.416521,
   4.830381,
   4.26695,
   3.770281,
   5.321007,
   5.655182,
   6.715753,
   7.055545,
   6.260244,
   5.655182,
   4.697573,
   4.110204,
   4.697573,
   3.382473,
   3.770281,
   2.918186,
   3.770281,
   3.945142,
   4.26695,
   3.382473,
   3.945142,
   3.162753,
   4.110204,
   3.770281,
   3.382473,
   3.583642,
   2.63786,
   3.945142,
   3.583642,
   3.382473,
   4.110204,
   2.918186,
   3.382473,
   2.299527,
   2.918186,
   1.147874,
   2.918186,
   1.147874,
   3.162753,
   2.299527,
   3.382473,
   2.918186,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mlb_PVMJC1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mlb_PVMJC1",100,5.36,5.84);
   Graph_h_ds_10003001->SetMinimum(0);
   Graph_h_ds_10003001->SetMaximum(61.57396);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->SetMarkerSize(1.2);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_7f4eeef0__2 = new TH1D("frame_7f4eeef0__2","",80,5.4,5.8);
   frame_7f4eeef0__2->SetBinContent(1,58.77515);
   frame_7f4eeef0__2->SetMinimum(0);
   frame_7f4eeef0__2->SetMaximum(60);
   frame_7f4eeef0__2->SetEntries(1);
   frame_7f4eeef0__2->SetDirectory(0);
   frame_7f4eeef0__2->SetStats(0);
   frame_7f4eeef0__2->SetMarkerStyle(20);
   frame_7f4eeef0__2->SetMarkerSize(1.2);
   frame_7f4eeef0__2->GetXaxis()->SetNdivisions(505);
   frame_7f4eeef0__2->GetXaxis()->SetLabelFont(132);
   frame_7f4eeef0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_7f4eeef0__2->GetXaxis()->SetLabelSize(0.05);
   frame_7f4eeef0__2->GetXaxis()->SetTitleSize(-1);
   frame_7f4eeef0__2->GetXaxis()->SetTitleOffset(1);
   frame_7f4eeef0__2->GetXaxis()->SetTitleFont(132);
   frame_7f4eeef0__2->GetYaxis()->SetLabelFont(132);
   frame_7f4eeef0__2->GetYaxis()->SetLabelSize(0.05);
   frame_7f4eeef0__2->GetYaxis()->SetTitleSize(0.05);
   frame_7f4eeef0__2->GetYaxis()->SetTitleFont(132);
   frame_7f4eeef0__2->GetZaxis()->SetLabelFont(132);
   frame_7f4eeef0__2->GetZaxis()->SetLabelSize(0.05);
   frame_7f4eeef0__2->GetZaxis()->SetTitleSize(0.05);
   frame_7f4eeef0__2->GetZaxis()->SetTitleOffset(1);
   frame_7f4eeef0__2->GetZaxis()->SetTitleFont(132);
   frame_7f4eeef0__2->Draw("AXISSAME");
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->Modified();
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->cd();
   stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353->SetSelected(stud_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_Exp1_fom_tmva_pid35_run2_scl2_BDTG_2353);
}


==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans/Ostap
//=========  (Mon Feb  1 14:04:02 2021) by ROOT version 6.16/00
   TCanvas *norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans = new TCanvas("norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans", "Ostap",0,0,1000,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetHighLightColor(2);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->Range(5.227711,-202.4096,5.83012,1484.337);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetFillColor(0);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetBorderMode(0);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetBorderSize(2);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetTickx(1);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetTicky(1);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetLeftMargin(0.12);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetRightMargin(0.05);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetTopMargin(0.05);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetBottomMargin(0.12);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetFrameBorderMode(0);
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetFrameBorderMode(0);
   
   TH1D *frame_25a7da380__1 = new TH1D("frame_25a7da380__1","",100,5.3,5.8);
   frame_25a7da380__1->SetBinContent(1,1340.291);
   frame_25a7da380__1->SetMinimum(0);
   frame_25a7da380__1->SetMaximum(1400);
   frame_25a7da380__1->SetEntries(2);
   frame_25a7da380__1->SetDirectory(0);
   frame_25a7da380__1->SetStats(0);
   frame_25a7da380__1->SetMarkerStyle(20);
   frame_25a7da380__1->SetMarkerSize(1.2);
   frame_25a7da380__1->GetXaxis()->SetNdivisions(505);
   frame_25a7da380__1->GetXaxis()->SetLabelFont(132);
   frame_25a7da380__1->GetXaxis()->SetLabelOffset(0.015);
   frame_25a7da380__1->GetXaxis()->SetLabelSize(0.05);
   frame_25a7da380__1->GetXaxis()->SetTitleSize(-1);
   frame_25a7da380__1->GetXaxis()->SetTitleOffset(1);
   frame_25a7da380__1->GetXaxis()->SetTitleFont(132);
   frame_25a7da380__1->GetYaxis()->SetLabelFont(132);
   frame_25a7da380__1->GetYaxis()->SetLabelSize(0.05);
   frame_25a7da380__1->GetYaxis()->SetTitleSize(0.05);
   frame_25a7da380__1->GetYaxis()->SetTitleFont(132);
   frame_25a7da380__1->GetZaxis()->SetLabelFont(132);
   frame_25a7da380__1->GetZaxis()->SetLabelSize(0.05);
   frame_25a7da380__1->GetZaxis()->SetTitleSize(0.05);
   frame_25a7da380__1->GetZaxis()->SetTitleOffset(1);
   frame_25a7da380__1->GetZaxis()->SetTitleFont(132);
   frame_25a7da380__1->Draw("FUNC");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[pp_Conc]_fx1[106] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[pp_Conc]_fy1[106] = {
   0,
   212.7171,
   212.7171,
   212.7984,
   212.8778,
   212.9543,
   213.0271,
   213.0952,
   213.1578,
   213.2138,
   213.2624,
   213.3026,
   213.3335,
   213.3542,
   213.3638,
   213.3614,
   213.346,
   213.3167,
   213.2726,
   213.2127,
   213.1362,
   213.0421,
   212.9295,
   212.7975,
   212.6452,
   212.4716,
   212.2757,
   212.0568,
   211.8139,
   211.546,
   211.2522,
   210.9316,
   210.5833,
   210.2064,
   209.7999,
   209.3629,
   208.8945,
   208.3937,
   207.8598,
   207.2916,
   206.6884,
   206.0491,
   205.3729,
   204.6588,
   203.906,
   203.1134,
   202.2803,
   201.4055,
   200.4884,
   199.5278,
   198.5229,
   197.4727,
   196.3764,
   195.2331,
   194.0417,
   192.8014,
   191.5112,
   190.1703,
   188.7777,
   187.3325,
   185.8338,
   184.2806,
   182.672,
   181.0071,
   179.285,
   177.5048,
   175.6655,
   173.7662,
   171.806,
   169.784,
   167.6992,
   165.5508,
   163.3377,
   161.0591,
   158.7141,
   156.3018,
   153.8211,
   151.2713,
   148.6513,
   145.9603,
   143.1973,
   140.3614,
   137.4517,
   134.4672,
   131.4071,
   128.2704,
   125.0562,
   121.7636,
   118.3917,
   114.9394,
   111.406,
   107.7905,
   104.0919,
   100.3094,
   96.44203,
   92.48884,
   88.44893,
   84.32137,
   80.10525,
   75.79964,
   71.40362,
   66.91628,
   62.33668,
   62.33668,
   62.33668,
   0};
   TGraph *graph = new TGraph(106,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[pp_Conc]_fx1,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[pp_Conc]_fy1);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[pp_Conc]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1","Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)",106,5.244,5.856);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->SetMaximum(234.7002);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBpp_ConccB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[pp_Conc]1);
   
   graph->Draw("l");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[gauss_Gauss_3]_fx2[264] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.3525,
   5.355,
   5.3575,
   5.36,
   5.3625,
   5.36375,
   5.365,
   5.36625,
   5.3675,
   5.36875,
   5.37,
   5.37125,
   5.3725,
   5.37375,
   5.375,
   5.37625,
   5.3775,
   5.37875,
   5.38,
   5.38125,
   5.3825,
   5.38375,
   5.385,
   5.38625,
   5.3875,
   5.388125,
   5.38875,
   5.389375,
   5.39,
   5.390625,
   5.39125,
   5.391875,
   5.3925,
   5.393125,
   5.39375,
   5.394375,
   5.395,
   5.395625,
   5.39625,
   5.396875,
   5.3975,
   5.398125,
   5.39875,
   5.399375,
   5.4,
   5.400625,
   5.40125,
   5.401875,
   5.4025,
   5.403125,
   5.40375,
   5.404375,
   5.405,
   5.40625,
   5.4075,
   5.40875,
   5.41,
   5.41125,
   5.4125,
   5.41375,
   5.415,
   5.4175,
   5.41875,
   5.42,
   5.42125,
   5.4225,
   5.42375,
   5.425,
   5.425625,
   5.42625,
   5.426875,
   5.4275,
   5.428125,
   5.42875,
   5.429375,
   5.43,
   5.430625,
   5.43125,
   5.431875,
   5.4325,
   5.433125,
   5.43375,
   5.434375,
   5.435,
   5.435625,
   5.43625,
   5.436875,
   5.4375,
   5.438125,
   5.43875,
   5.439375,
   5.44,
   5.440625,
   5.44125,
   5.441875,
   5.4425,
   5.443125,
   5.44375,
   5.444375,
   5.445,
   5.445625,
   5.44625,
   5.446875,
   5.4475,
   5.448125,
   5.44875,
   5.449375,
   5.45,
   5.450625,
   5.45125,
   5.451875,
   5.4525,
   5.453125,
   5.45375,
   5.454375,
   5.455,
   5.455625,
   5.45625,
   5.456875,
   5.4575,
   5.458125,
   5.45875,
   5.459375,
   5.46,
   5.460625,
   5.46125,
   5.461875,
   5.4625,
   5.463125,
   5.46375,
   5.465,
   5.46625,
   5.4675,
   5.46875,
   5.47,
   5.4725,
   5.47375,
   5.475,
   5.47625,
   5.4775,
   5.47875,
   5.48,
   5.48125,
   5.4825,
   5.48375,
   5.484375,
   5.485,
   5.485625,
   5.48625,
   5.486875,
   5.4875,
   5.488125,
   5.48875,
   5.489375,
   5.49,
   5.490625,
   5.49125,
   5.491875,
   5.4925,
   5.493125,
   5.49375,
   5.494375,
   5.495,
   5.495625,
   5.49625,
   5.496875,
   5.4975,
   5.498125,
   5.49875,
   5.499375,
   5.5,
   5.500625,
   5.50125,
   5.5025,
   5.50375,
   5.505,
   5.50625,
   5.5075,
   5.50875,
   5.51,
   5.51125,
   5.5125,
   5.51375,
   5.515,
   5.51625,
   5.5175,
   5.51875,
   5.52,
   5.52125,
   5.5225,
   5.52375,
   5.525,
   5.5275,
   5.53,
   5.5325,
   5.535,
   5.5375,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.595,
   5.6,
   5.605,
   5.61,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.8};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[gauss_Gauss_3]_fy2[264] = {
   0,
   9.66699e-05,
   0.0002495655,
   0.0006230471,
   0.001504182,
   0.003511744,
   0.007928452,
   0.01731,
   0.03654675,
   0.07461801,
   0.1473267,
   0.2812953,
   0.3838346,
   0.5193816,
   0.696931,
   0.9273714,
   1.22371,
   1.401284,
   1.601268,
   1.825963,
   2.077831,
   2.359493,
   2.673728,
   3.023473,
   3.411811,
   3.841972,
   4.317314,
   4.841313,
   5.41755,
   6.049687,
   6.741446,
   7.496584,
   8.318862,
   9.212015,
   10.17971,
   11.22553,
   12.35287,
   12.94814,
   13.56499,
   14.20378,
   14.86487,
   15.54858,
   16.25523,
   16.98509,
   17.73843,
   18.51548,
   19.31645,
   20.14153,
   20.99084,
   21.86452,
   22.76263,
   23.68523,
   24.63232,
   25.60387,
   26.5998,
   27.62,
   28.66432,
   29.73254,
   30.82443,
   31.93968,
   33.07796,
   34.23886,
   35.42195,
   36.62673,
   37.85267,
   40.36553,
   42.95513,
   45.6152,
   48.33864,
   51.11747,
   53.94293,
   56.80543,
   59.69465,
   65.50841,
   68.40899,
   71.2885,
   74.13375,
   76.93123,
   79.6672,
   82.32782,
   83.62555,
   84.89926,
   86.14724,
   87.36779,
   88.55925,
   89.71995,
   90.84827,
   91.94262,
   93.00143,
   94.02317,
   95.00638,
   95.94959,
   96.85144,
   97.71058,
   98.52572,
   99.29564,
   100.0192,
   100.6953,
   101.3228,
   101.9009,
   102.4286,
   102.9052,
   103.3298,
   103.7019,
   104.0208,
   104.286,
   104.4972,
   104.654,
   104.7562,
   104.8035,
   104.796,
   104.7336,
   104.6164,
   104.4447,
   104.2186,
   103.9386,
   103.6051,
   103.2185,
   102.7796,
   102.2889,
   101.7473,
   101.1556,
   100.5146,
   99.82539,
   99.08902,
   98.30657,
   97.47924,
   96.60825,
   95.69492,
   94.7406,
   93.74668,
   92.71462,
   91.64591,
   90.54208,
   89.40472,
   88.23542,
   87.03581,
   85.80757,
   84.55236,
   83.2719,
   81.96788,
   80.64204,
   77.9318,
   75.15505,
   72.32556,
   69.45693,
   66.5625,
   60.74747,
   57.85125,
   54.97782,
   52.13778,
   49.34097,
   46.59647,
   43.91254,
   41.2966,
   38.75522,
   36.29413,
   35.09524,
   33.91819,
   32.76345,
   31.63146,
   30.52258,
   29.43716,
   28.37547,
   27.33775,
   26.32419,
   25.33494,
   24.37009,
   23.42972,
   22.51384,
   21.62243,
   20.75545,
   19.9128,
   19.09435,
   18.29996,
   17.52943,
   16.78256,
   16.05909,
   15.35877,
   14.68129,
   14.02635,
   13.39362,
   12.78272,
   12.19331,
   11.62498,
   10.54997,
   9.554335,
   8.634553,
   7.786987,
   7.007921,
   6.293601,
   5.640263,
   5.04417,
   4.501635,
   4.009046,
   3.562886,
   3.159752,
   2.796368,
   2.469596,
   2.176444,
   1.914077,
   1.679815,
   1.471139,
   1.28569,
   0.9758248,
   0.73446,
   0.5481825,
   0.4057355,
   0.2977979,
   0.2167509,
   0.1119752,
   0.05594047,
   0.02702548,
   0.01262594,
   0.005704229,
   0.002492146,
   0.001052914,
   0.0004301853,
   0.0001699657,
   6.493965e-05,
   2.399395e-05,
   8.573077e-06,
   2.962202e-06,
   9.897734e-07,
   3.198158e-07,
   9.993259e-08,
   3.019656e-08,
   8.823702e-09,
   2.493373e-09,
   6.813446e-10,
   1.800485e-10,
   4.601031e-11,
   1.137009e-11,
   2.717163e-12,
   6.279292e-13,
   1.403294e-13,
   3.032702e-14,
   6.338025e-15,
   1.280918e-15,
   2.503407e-16,
   4.731349e-17,
   8.647318e-18,
   1.528344e-18,
   2.612183e-19,
   4.31747e-20,
   6.900779e-21,
   1.066621e-21,
   1.594281e-22,
   2.304427e-23,
   3.221099e-24,
   4.353999e-25,
   5.691354e-26,
   7.194257e-27,
   8.794261e-28,
   1.039575e-28,
   1.18838e-29,
   1.313706e-30,
   1.404377e-31,
   1.45182e-32,
   1.451391e-33,
   1.403135e-34,
   1.31177e-35,
   1.31177e-35,
   0};
   graph = new TGraph(264,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[gauss_Gauss_3]_fx2,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[gauss_Gauss_3]_fy2);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[gauss_Gauss_3]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)");

   ci = 1198;
   color = new TColor(ci, 0.8, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3254);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2","Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)",264,5.25,5.85);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->SetMaximum(115.2839);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBgauss_Gauss_3cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[gauss_Gauss_3]2);
   
   graph->Draw("fl");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s1]_fx3[311] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.55,
   5.555,
   5.56,
   5.565,
   5.57,
   5.575,
   5.58,
   5.585,
   5.59,
   5.5925,
   5.59375,
   5.595,
   5.59625,
   5.5975,
   5.598125,
   5.59875,
   5.599375,
   5.6,
   5.600625,
   5.60125,
   5.601875,
   5.602187,
   5.6025,
   5.602812,
   5.603125,
   5.603438,
   5.60375,
   5.604062,
   5.604375,
   5.604687,
   5.605,
   5.605313,
   5.605625,
   5.605937,
   5.60625,
   5.606562,
   5.606875,
   5.607188,
   5.6075,
   5.607812,
   5.608125,
   5.608437,
   5.60875,
   5.609063,
   5.609375,
   5.609687,
   5.609844,
   5.61,
   5.610156,
   5.610312,
   5.610469,
   5.610625,
   5.610781,
   5.610938,
   5.611094,
   5.61125,
   5.611406,
   5.611484,
   5.611562,
   5.611719,
   5.611875,
   5.612031,
   5.612187,
   5.612344,
   5.6125,
   5.612656,
   5.612813,
   5.612969,
   5.613125,
   5.613281,
   5.613437,
   5.613594,
   5.61375,
   5.613906,
   5.614062,
   5.614219,
   5.614375,
   5.614688,
   5.615,
   5.615625,
   5.615937,
   5.616094,
   5.61625,
   5.616406,
   5.616563,
   5.616719,
   5.616875,
   5.617031,
   5.617188,
   5.617344,
   5.6175,
   5.617656,
   5.617812,
   5.617891,
   5.617969,
   5.618047,
   5.618125,
   5.618203,
   5.618281,
   5.618359,
   5.618438,
   5.618516,
   5.618594,
   5.618672,
   5.61875,
   5.618828,
   5.618906,
   5.618984,
   5.619063,
   5.619141,
   5.619219,
   5.619297,
   5.619375,
   5.619453,
   5.619531,
   5.619609,
   5.619687,
   5.619766,
   5.619844,
   5.619922,
   5.62,
   5.620078,
   5.620156,
   5.620234,
   5.620313,
   5.620391,
   5.620469,
   5.620547,
   5.620625,
   5.620703,
   5.620781,
   5.620859,
   5.620938,
   5.621016,
   5.621094,
   5.621172,
   5.62125,
   5.621328,
   5.621406,
   5.621484,
   5.621562,
   5.621641,
   5.621719,
   5.621875,
   5.622031,
   5.622188,
   5.622344,
   5.6225,
   5.622656,
   5.622813,
   5.622969,
   5.623125,
   5.623281,
   5.623437,
   5.62375,
   5.624375,
   5.624688,
   5.625,
   5.625156,
   5.625312,
   5.625469,
   5.625625,
   5.625781,
   5.625937,
   5.626094,
   5.62625,
   5.626406,
   5.626563,
   5.626719,
   5.626875,
   5.627031,
   5.627187,
   5.627344,
   5.6275,
   5.627656,
   5.627812,
   5.627969,
   5.628125,
   5.628281,
   5.628438,
   5.628594,
   5.62875,
   5.628906,
   5.629062,
   5.629219,
   5.629375,
   5.629531,
   5.629687,
   5.629844,
   5.63,
   5.630156,
   5.630313,
   5.630469,
   5.630625,
   5.630781,
   5.630937,
   5.631094,
   5.63125,
   5.631562,
   5.631875,
   5.632188,
   5.6325,
   5.632656,
   5.632812,
   5.633125,
   5.633437,
   5.63375,
   5.634063,
   5.634375,
   5.634688,
   5.635,
   5.635312,
   5.635625,
   5.63625,
   5.636875,
   5.6375,
   5.638125,
   5.63875,
   5.639375,
   5.64,
   5.64125,
   5.6425,
   5.64375,
   5.645,
   5.64625,
   5.6475,
   5.65,
   5.6525,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.8};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s1]_fy3[311] = {
   0,
   0.5616368,
   0.5708275,
   0.5803223,
   0.5901368,
   0.6002872,
   0.610791,
   0.6216671,
   0.6329355,
   0.6446179,
   0.6567373,
   0.6693188,
   0.6823892,
   0.6959776,
   0.7101153,
   0.7248363,
   0.7401773,
   0.7561783,
   0.7728828,
   0.7903381,
   0.8085958,
   0.8277126,
   0.8477503,
   0.8687772,
   0.890868,
   0.9141056,
   0.9385815,
   0.9643971,
   0.9916653,
   1.020512,
   1.051078,
   1.083522,
   1.118022,
   1.154779,
   1.194022,
   1.236011,
   1.281045,
   1.329466,
   1.381672,
   1.438122,
   1.499355,
   1.566006,
   1.638824,
   1.718706,
   1.80673,
   1.904204,
   2.012735,
   2.134312,
   2.271433,
   2.427277,
   2.605951,
   2.812857,
   3.055246,
   3.343078,
   3.690425,
   4.117829,
   4.6565,
   5.356319,
   6.30417,
   7.708733,
   8.810767,
   9.589381,
   10.63596,
   12.10175,
   14.21635,
   15.61682,
   17.31505,
   19.37408,
   21.86688,
   24.87678,
   28.49777,
   32.83436,
   35.30643,
   38.00111,
   40.93414,
   44.12176,
   47.58065,
   51.32789,
   55.38089,
   59.75735,
   64.4752,
   69.55253,
   75.00761,
   80.85882,
   87.12468,
   93.82393,
   100.9756,
   108.5992,
   116.7151,
   125.3448,
   134.5118,
   144.2422,
   154.5664,
   165.521,
   177.1513,
   189.5157,
   202.6921,
   209.6165,
   216.7867,
   224.223,
   231.9497,
   239.9964,
   248.3992,
   257.2027,
   266.4626,
   276.2488,
   286.6507,
   297.7837,
   303.6699,
   309.7993,
   322.5505,
   335.7394,
   349.3694,
   363.443,
   377.9609,
   392.9225,
   408.325,
   424.1641,
   440.4333,
   457.1239,
   474.225,
   491.7235,
   509.6038,
   527.8476,
   546.4344,
   565.3407,
   584.5407,
   604.0056,
   643.6027,
   683.8504,
   764.9724,
   805.0959,
   824.8693,
   844.3786,
   863.5682,
   882.3823,
   900.7643,
   918.6576,
   936.0059,
   952.7532,
   968.8444,
   984.2254,
   998.8439,
   1012.649,
   1019.231,
   1025.592,
   1031.726,
   1037.627,
   1043.29,
   1048.71,
   1053.881,
   1058.8,
   1063.462,
   1067.861,
   1071.995,
   1075.859,
   1079.449,
   1082.763,
   1085.796,
   1088.547,
   1091.012,
   1093.189,
   1095.077,
   1096.673,
   1097.975,
   1098.983,
   1099.695,
   1100.111,
   1100.231,
   1100.054,
   1099.58,
   1098.811,
   1097.746,
   1096.386,
   1094.734,
   1092.79,
   1090.557,
   1088.036,
   1085.231,
   1082.143,
   1078.775,
   1075.131,
   1071.215,
   1067.03,
   1062.579,
   1057.867,
   1052.899,
   1047.679,
   1042.212,
   1036.502,
   1030.556,
   1024.377,
   1017.973,
   1011.349,
   997.4628,
   982.7682,
   967.316,
   951.1589,
   934.351,
   916.9475,
   899.0043,
   880.578,
   861.7251,
   842.502,
   822.9648,
   783.1679,
   702.1535,
   661.7153,
   621.7871,
   602.1096,
   582.669,
   563.4962,
   544.6198,
   526.0652,
   507.8557,
   490.0117,
   472.5511,
   455.4891,
   438.8389,
   422.6111,
   406.814,
   391.454,
   376.5354,
   362.0604,
   348.0299,
   334.4427,
   321.2964,
   308.5872,
   296.3098,
   284.4582,
   273.0251,
   262.0024,
   251.3814,
   241.1526,
   231.306,
   221.8312,
   212.7175,
   203.954,
   195.5295,
   187.4328,
   179.6528,
   172.1781,
   164.9978,
   158.1009,
   151.4767,
   145.1146,
   139.0045,
   133.1363,
   127.5005,
   116.8885,
   107.0978,
   98.0631,
   89.73647,
   85.91523,
   82.3424,
   75.86387,
   70.16157,
   65.11961,
   60.64128,
   56.64572,
   53.06517,
   49.84271,
   46.93045,
   44.288,
   39.68124,
   35.80681,
   32.50809,
   29.6696,
   27.20481,
   25.04769,
   23.147,
   19.96113,
   17.40879,
   15.3298,
   13.61236,
   12.17617,
   10.96222,
   9.034843,
   7.586727,
   6.469493,
   4.880468,
   3.824468,
   3.085079,
   2.546072,
   2.140327,
   1.826803,
   1.579216,
   1.380078,
   1.217376,
   1.082624,
   0.9696898,
   0.8740448,
   0.7922865,
   0.7218158,
   0.6606191,
   0.6071157,
   0.5600508,
   0.5184169,
   0.481398,
   0.4483268,
   0.4186535,
   0.3919215,
   0.3677488,
   0.3458144,
   0.3258461,
   0.3076124,
   0.2909152,
   0.275584,
   0.2614715,
   0.2614715,
   0};
   graph = new TGraph(311,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s1]_fx3,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s1]_fy3);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s1]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3","Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)",311,5.25,5.85);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->SetMaximum(1210.254);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs1cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s1]3);
   
   graph->Draw("fl");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s2]_fx4[288] = {
   5.3,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.5325,
   5.535,
   5.5375,
   5.54,
   5.54125,
   5.5425,
   5.54375,
   5.545,
   5.545625,
   5.54625,
   5.546875,
   5.5475,
   5.548125,
   5.54875,
   5.549375,
   5.55,
   5.550625,
   5.550937,
   5.55125,
   5.551562,
   5.551875,
   5.552188,
   5.5525,
   5.552812,
   5.553125,
   5.553437,
   5.55375,
   5.554063,
   5.554375,
   5.554688,
   5.555,
   5.555312,
   5.555625,
   5.555937,
   5.55625,
   5.556563,
   5.556875,
   5.557187,
   5.5575,
   5.557812,
   5.558125,
   5.558438,
   5.55875,
   5.559062,
   5.559375,
   5.559687,
   5.56,
   5.560313,
   5.560625,
   5.560937,
   5.56125,
   5.561562,
   5.561875,
   5.562188,
   5.5625,
   5.562812,
   5.563125,
   5.563437,
   5.56375,
   5.564063,
   5.564375,
   5.565,
   5.56625,
   5.566875,
   5.567187,
   5.5675,
   5.567813,
   5.568125,
   5.568437,
   5.568594,
   5.56875,
   5.568906,
   5.569062,
   5.569219,
   5.569375,
   5.569531,
   5.569688,
   5.569844,
   5.57,
   5.570156,
   5.570312,
   5.570469,
   5.570625,
   5.570781,
   5.570937,
   5.571094,
   5.57125,
   5.571406,
   5.571563,
   5.571719,
   5.571875,
   5.572031,
   5.572188,
   5.572344,
   5.5725,
   5.572656,
   5.572812,
   5.572969,
   5.573125,
   5.573281,
   5.573438,
   5.573594,
   5.57375,
   5.573906,
   5.574063,
   5.574219,
   5.574375,
   5.574531,
   5.574687,
   5.574844,
   5.575,
   5.575156,
   5.575313,
   5.575469,
   5.575625,
   5.575781,
   5.575938,
   5.576094,
   5.57625,
   5.576406,
   5.576562,
   5.576719,
   5.576875,
   5.577031,
   5.577188,
   5.577344,
   5.5775,
   5.577656,
   5.577813,
   5.577969,
   5.578125,
   5.578437,
   5.57875,
   5.579063,
   5.579375,
   5.579688,
   5.58,
   5.580312,
   5.580625,
   5.58125,
   5.581875,
   5.5825,
   5.582812,
   5.583125,
   5.583438,
   5.58375,
   5.584062,
   5.584375,
   5.584687,
   5.585,
   5.585313,
   5.585625,
   5.585938,
   5.58625,
   5.586562,
   5.586875,
   5.587188,
   5.5875,
   5.587813,
   5.588125,
   5.588437,
   5.58875,
   5.589063,
   5.589375,
   5.589688,
   5.59,
   5.590312,
   5.590469,
   5.590625,
   5.590781,
   5.590937,
   5.59125,
   5.591563,
   5.591875,
   5.592187,
   5.5925,
   5.592812,
   5.593125,
   5.593438,
   5.59375,
   5.594062,
   5.594375,
   5.594687,
   5.595,
   5.595625,
   5.59625,
   5.596875,
   5.5975,
   5.598125,
   5.59875,
   5.599375,
   5.6,
   5.60125,
   5.6025,
   5.60375,
   5.605,
   5.60625,
   5.6075,
   5.61,
   5.6125,
   5.615,
   5.62,
   5.625,
   5.63,
   5.635,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.8};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s2]_fy4[288] = {
   0,
   0.0202449,
   0.02149256,
   0.02284018,
   0.02429767,
   0.02587614,
   0.02758804,
   0.02944735,
   0.03146982,
   0.03367322,
   0.03607763,
   0.03870585,
   0.04158373,
   0.04474078,
   0.04821065,
   0.05203192,
   0.05624887,
   0.06091252,
   0.06608184,
   0.07182517,
   0.07822202,
   0.08536519,
   0.09336344,
   0.1023447,
   0.11246,
   0.1238886,
   0.1368441,
   0.1515822,
   0.1684106,
   0.1877016,
   0.2099083,
   0.2355853,
   0.2654157,
   0.300247,
   0.3411382,
   0.3894227,
   0.4467939,
   0.5154214,
   0.5981126,
   0.6985377,
   0.8215507,
   0.9736509,
   1.163659,
   1.403729,
   1.710877,
   2.109377,
   2.634568,
   3.339429,
   3.784018,
   4.311306,
   4.950987,
   5.763807,
   6.272846,
   6.886863,
   7.650687,
   8.630177,
   9.228982,
   9.919869,
   10.72059,
   11.65184,
   12.73753,
   14.00507,
   15.48558,
   17.21407,
   19.2295,
   20.35809,
   21.57481,
   22.88562,
   24.29672,
   25.81449,
   27.44551,
   29.19654,
   31.07449,
   33.0864,
   35.23942,
   37.54073,
   39.99758,
   42.6172,
   45.40677,
   48.37337,
   51.52396,
   54.86528,
   58.40384,
   62.14582,
   66.09707,
   70.26299,
   74.6485,
   79.25795,
   84.09511,
   89.16302,
   94.464,
   99.99957,
   105.7704,
   111.7761,
   118.0154,
   124.4861,
   131.1847,
   138.1067,
   145.2463,
   152.5968,
   160.1499,
   167.8964,
   175.8257,
   183.9258,
   192.1839,
   200.5857,
   209.1158,
   217.7576,
   226.4936,
   244.1727,
   279.786,
   297.3695,
   306.0241,
   314.5031,
   322.7519,
   330.7403,
   338.4387,
   342.1699,
   345.8178,
   349.3786,
   352.8491,
   356.2256,
   359.505,
   362.6839,
   365.7591,
   368.7276,
   371.5862,
   374.3322,
   376.9626,
   379.4748,
   381.8661,
   384.134,
   386.2762,
   388.2905,
   390.1746,
   391.9266,
   393.5447,
   395.027,
   396.3722,
   397.5785,
   398.6449,
   399.5702,
   400.3533,
   400.9933,
   401.4898,
   401.8419,
   402.0495,
   402.1123,
   402.0302,
   401.8032,
   401.4317,
   400.9161,
   400.2568,
   399.4547,
   398.5105,
   397.4253,
   396.2003,
   394.8368,
   393.3362,
   391.7001,
   389.9303,
   388.0287,
   385.9972,
   383.838,
   381.5535,
   379.1458,
   376.6177,
   373.9717,
   371.2105,
   368.337,
   365.3541,
   362.2648,
   359.0723,
   355.7797,
   352.3904,
   348.9077,
   345.335,
   341.6758,
   337.9337,
   330.215,
   322.2082,
   313.9431,
   305.4499,
   296.7588,
   287.9002,
   278.9043,
   269.8009,
   251.388,
   232.8877,
   214.5112,
   205.4305,
   196.4515,
   187.5952,
   178.8809,
   170.3264,
   161.9483,
   153.7612,
   145.7785,
   138.012,
   130.4718,
   123.1666,
   116.1037,
   109.289,
   102.7268,
   96.42026,
   90.37122,
   84.58036,
   79.04721,
   73.77025,
   68.74703,
   63.97418,
   59.44751,
   55.16212,
   51.11245,
   47.29632,
   45.51041,
   43.81779,
   42.21213,
   40.68764,
   37.86144,
   35.30181,
   32.9771,
   30.86034,
   28.92836,
   27.16122,
   25.5416,
   24.05441,
   22.68643,
   21.42603,
   20.26295,
   19.18809,
   18.19335,
   16.41612,
   14.88202,
   13.55128,
   12.39143,
   11.37585,
   10.48255,
   9.693275,
   8.992845,
   7.809811,
   6.854547,
   6.071133,
   5.419512,
   4.870651,
   4.403218,
   3.652821,
   3.080987,
   2.634461,
   1.990985,
   1.558141,
   1.252966,
   1.029701,
   0.8614082,
   0.7313886,
   0.6288391,
   0.5465196,
   0.4794294,
   0.4240242,
   0.377735,
   0.3386625,
   0.305378,
   0.2767902,
   0.2520534,
   0.2305044,
   0.211617,
   0.1949694,
   0.1802202,
   0.1670907,
   0.1553517,
   0.1448131,
   0.1353164,
   0.1267283,
   0.1189362,
   0.1118445,
   0.1053715,
   0.09944717,
   0.09401103,
   0.08901077,
   0.0844009,
   0.08014173,
   0.07619848,
   0.07254061,
   0.06914115,
   0.06597628,
   0.06302484,
   0.06302484,
   0};
   graph = new TGraph(288,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s2]_fx4,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s2]_fy4);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s2]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetLineColor(8);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4","Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)",288,5.25,5.85);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->SetMaximum(442.3235);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB_CompoBs2cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_Comp[s2]4);
   
   graph->Draw("fl");
   
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_fx5[170] = {
   5.295,
   5.295,
   5.3,
   5.305,
   5.31,
   5.315,
   5.32,
   5.325,
   5.33,
   5.335,
   5.34,
   5.345,
   5.35,
   5.355,
   5.36,
   5.365,
   5.37,
   5.375,
   5.38,
   5.385,
   5.39,
   5.395,
   5.4,
   5.405,
   5.41,
   5.415,
   5.42,
   5.425,
   5.43,
   5.435,
   5.44,
   5.445,
   5.45,
   5.455,
   5.46,
   5.465,
   5.47,
   5.475,
   5.48,
   5.485,
   5.49,
   5.495,
   5.5,
   5.505,
   5.51,
   5.515,
   5.52,
   5.525,
   5.53,
   5.535,
   5.54,
   5.545,
   5.5475,
   5.55,
   5.5525,
   5.555,
   5.55625,
   5.5575,
   5.55875,
   5.56,
   5.56125,
   5.5625,
   5.565,
   5.5675,
   5.56875,
   5.57,
   5.57125,
   5.5725,
   5.57375,
   5.575,
   5.57625,
   5.5775,
   5.57875,
   5.58,
   5.5825,
   5.58375,
   5.585,
   5.58625,
   5.5875,
   5.58875,
   5.59,
   5.59125,
   5.5925,
   5.595,
   5.5975,
   5.6,
   5.60125,
   5.6025,
   5.60375,
   5.605,
   5.60625,
   5.6075,
   5.60875,
   5.609375,
   5.61,
   5.610625,
   5.61125,
   5.611875,
   5.6125,
   5.613125,
   5.61375,
   5.614375,
   5.615,
   5.61625,
   5.616875,
   5.6175,
   5.618125,
   5.61875,
   5.619375,
   5.62,
   5.620625,
   5.62125,
   5.621875,
   5.6225,
   5.623125,
   5.62375,
   5.625,
   5.625625,
   5.62625,
   5.626875,
   5.6275,
   5.628125,
   5.62875,
   5.629375,
   5.63,
   5.630625,
   5.63125,
   5.631875,
   5.6325,
   5.633125,
   5.63375,
   5.635,
   5.63625,
   5.6375,
   5.64,
   5.645,
   5.65,
   5.655,
   5.66,
   5.665,
   5.67,
   5.675,
   5.68,
   5.685,
   5.69,
   5.695,
   5.7,
   5.705,
   5.71,
   5.715,
   5.72,
   5.725,
   5.73,
   5.735,
   5.74,
   5.745,
   5.75,
   5.755,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.795,
   5.8,
   5.8,
   5.805,
   5.805};
   Double_t Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_fy5[170] = {
   0,
   213.2991,
   213.2991,
   213.3909,
   213.4815,
   213.5702,
   213.6568,
   213.7415,
   213.8262,
   213.9147,
   214.0153,
   214.1427,
   214.3228,
   214.5976,
   215.0319,
   215.721,
   216.7966,
   218.4304,
   220.8311,
   224.2314,
   228.8632,
   234.9198,
   242.5069,
   251.5913,
   261.9549,
   273.1695,
   284.6022,
   295.4601,
   304.8725,
   312.0017,
   316.1623,
   316.9262,
   314.1913,
   308.1981,
   299.4903,
   288.8298,
   277.0824,
   265.0994,
   253.6172,
   243.1896,
   234.16,
   226.67,
   220.6953,
   216.0959,
   212.6687,
   210.1939,
   208.4703,
   207.3385,
   206.6966,
   206.5162,
   206.9307,
   208.8208,
   211.3672,
   216.4593,
   226.2243,
   243.7221,
   256.4885,
   272.5032,
   292.0896,
   315.4128,
   342.4166,
   372.7701,
   440.6702,
   510.562,
   541.6613,
   567.2178,
   585.5979,
   595.5728,
   596.4525,
   588.164,
   571.2594,
   546.8537,
   516.502,
   482.0347,
   408.3645,
   372.6165,
   339.4154,
   309.6647,
   283.8847,
   262.2499,
   244.655,
   231.5159,
   222.8032,
   213.1099,
   210.0911,
   213.5317,
   218.5687,
   226.7023,
   238.8277,
   255.9792,
   279.2766,
   309.9014,
   349.2433,
   372.8402,
   399.7245,
   430.9605,
   468.8446,
   517.5742,
   574.4057,
   638.2623,
   708.6475,
   784.4726,
   863.9897,
   1023.876,
   1097.84,
   1163.097,
   1216.19,
   1254.117,
   1274.629,
   1276.467,
   1259.501,
   1224.743,
   1174.233,
   1110.829,
   1037.913,
   959.0666,
   797.1114,
   719.6585,
   647.3051,
   581.2841,
   522.2167,
   470.214,
   425.0034,
   386.0578,
   352.7117,
   324.2546,
   299.9975,
   279.3142,
   261.6723,
   247.5192,
   236.4945,
   220.6564,
   209.9332,
   202.1975,
   191.7076,
   179.8945,
   173.0014,
   168.0752,
   164.074,
   160.5503,
   157.2839,
   154.156,
   151.097,
   148.0638,
   145.0285,
   141.9719,
   138.8806,
   135.7448,
   132.557,
   129.3116,
   126.0039,
   122.6303,
   119.1876,
   115.6733,
   112.085,
   108.4208,
   104.6787,
   100.8572,
   96.9547,
   92.96977,
   88.90108,
   84.74733,
   80.50729,
   76.17979,
   71.76368,
   67.25784,
   62.66117,
   62.66117,
   62.66117,
   0};
   graph = new TGraph(170,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_fx5,Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]_fy5);
   graph->SetName("Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]");
   graph->SetTitle("Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5 = new TH1F("Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5","Projection of Fit1D(CBLSCBRS_CBLSCBRS_G_Conc3)",170,5.244,5.856);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->SetMinimum(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->SetMaximum(1404.114);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->SetDirectory(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->SetStats(0);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->SetMarkerStyle(20);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->SetMarkerSize(1.2);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_NormoBmlb_PVMJC1cB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CBLSCBRS_CBLSCBRS_G_Conc3_Norm[mlb_PVMJC1]5);
   
   graph->Draw("l");
   
   Double_t h_ds_nomc_fx3001[100] = {
   5.3025,
   5.3075,
   5.3125,
   5.3175,
   5.3225,
   5.3275,
   5.3325,
   5.3375,
   5.3425,
   5.3475,
   5.3525,
   5.3575,
   5.3625,
   5.3675,
   5.3725,
   5.3775,
   5.3825,
   5.3875,
   5.3925,
   5.3975,
   5.4025,
   5.4075,
   5.4125,
   5.4175,
   5.4225,
   5.4275,
   5.4325,
   5.4375,
   5.4425,
   5.4475,
   5.4525,
   5.4575,
   5.4625,
   5.4675,
   5.4725,
   5.4775,
   5.4825,
   5.4875,
   5.4925,
   5.4975,
   5.5025,
   5.5075,
   5.5125,
   5.5175,
   5.5225,
   5.5275,
   5.5325,
   5.5375,
   5.5425,
   5.5475,
   5.5525,
   5.5575,
   5.5625,
   5.5675,
   5.5725,
   5.5775,
   5.5825,
   5.5875,
   5.5925,
   5.5975,
   5.6025,
   5.6075,
   5.6125,
   5.6175,
   5.6225,
   5.6275,
   5.6325,
   5.6375,
   5.6425,
   5.6475,
   5.6525,
   5.6575,
   5.6625,
   5.6675,
   5.6725,
   5.6775,
   5.6825,
   5.6875,
   5.6925,
   5.6975,
   5.7025,
   5.7075,
   5.7125,
   5.7175,
   5.7225,
   5.7275,
   5.7325,
   5.7375,
   5.7425,
   5.7475,
   5.7525,
   5.7575,
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975};
   Double_t h_ds_nomc_fy3001[100] = {
   233,
   232,
   219,
   193,
   191,
   215,
   225,
   211,
   210,
   197,
   212,
   213,
   208,
   200,
   240,
   223,
   214,
   237,
   217,
   216,
   257,
   244,
   296,
   276,
   275,
   290,
   322,
   326,
   326,
   333,
   300,
   302,
   275,
   280,
   243,
   273,
   263,
   241,
   218,
   245,
   220,
   233,
   222,
   200,
   211,
   194,
   217,
   198,
   209,
   228,
   217,
   289,
   386,
   472,
   581,
   574,
   409,
   273,
   237,
   206,
   275,
   280,
   598,
   1150,
   1086,
   511,
   285,
   241,
   194,
   177,
   186,
   153,
   174,
   165,
   133,
   143,
   167,
   141,
   142,
   122,
   131,
   145,
   101,
   130,
   106,
   104,
   115,
   108,
   111,
   103,
   115,
   81,
   100,
   83,
   96,
   85,
   74,
   84,
   78,
   70};
   Double_t h_ds_nomc_felx3001[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_nomc_fely3001[100] = {
   14.77252,
   14.73975,
   14.30709,
   13.40144,
   13.32932,
   14.1714,
   14.50833,
   14.03444,
   14,
   13.54457,
   14.0688,
   14.10308,
   13.93087,
   13.65097,
   15,
   14.44155,
   14.13728,
   14.90292,
   14.2394,
   14.20544,
   15.53901,
   15.1285,
   16.71191,
   16.12077,
   16.09066,
   16.53673,
   17.45132,
   17.56239,
   17.56239,
   17.75514,
   16.82772,
   16.88534,
   16.09066,
   16.24067,
   15.09647,
   16.03028,
   15.72498,
   15.03222,
   14.27329,
   15.16046,
   14.34082,
   14.77252,
   14.40805,
   13.65097,
   14.03444,
   13.43736,
   14.2394,
   13.58013,
   13.96548,
   14.60794,
   14.2394,
   16.50735,
   19.15324,
   21.23131,
   23.60913,
   23.46351,
   19.72993,
   16.03028,
   14.90292,
   13.86141,
   16.09066,
   16.24067,
   23.95915,
   33.41534,
   32.45831,
   22.11084,
   16.38935,
   15.03222,
   13.43736,
   12.81353,
   13.14734,
   11.87942,
   12.70038,
   12.35496,
   11.0434,
   11.46871,
   12.43252,
   11.38486,
   11.42686,
   10.55667,
   10.95644,
   11.55197,
   9.562306,
   10.91271,
   9.807764,
   9.710289,
   10.23546,
   9.904326,
   10.04751,
   9.661201,
   10.23546,
   8.981384,
   9.983255,
   9.092044,
   9.780867,
   9.201374,
   8.582844,
   9.146873,
   8.812788,
   8.346566};
   Double_t h_ds_nomc_fehx3001[100] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_nomc_fehy3001[100] = {
   15.77252,
   15.73975,
   15.30709,
   14.40144,
   14.32932,
   15.1714,
   15.50833,
   15.03444,
   15,
   14.54457,
   15.0688,
   15.10308,
   14.93087,
   14.65097,
   16,
   15.44155,
   15.13728,
   15.90292,
   15.2394,
   15.20544,
   16.53901,
   16.1285,
   17.71191,
   17.12077,
   17.09066,
   17.53673,
   18.45132,
   18.56239,
   18.56239,
   18.75514,
   17.82772,
   17.88534,
   17.09066,
   17.24067,
   16.09647,
   17.03028,
   16.72498,
   16.03222,
   15.27329,
   16.16046,
   15.34082,
   15.77252,
   15.40805,
   14.65097,
   15.03444,
   14.43736,
   15.2394,
   14.58013,
   14.96548,
   15.60794,
   15.2394,
   17.50735,
   20.15324,
   22.23131,
   24.60913,
   24.46351,
   20.72993,
   17.03028,
   15.90292,
   14.86141,
   17.09066,
   17.24067,
   24.95915,
   34.41534,
   33.45831,
   23.11084,
   17.38935,
   16.03222,
   14.43736,
   13.81353,
   14.14734,
   12.87942,
   13.70038,
   13.35496,
   12.0434,
   12.46871,
   13.43252,
   12.38486,
   12.42686,
   11.55667,
   11.95644,
   12.55197,
   10.56231,
   11.91271,
   10.80776,
   10.71029,
   11.23546,
   10.90433,
   11.04751,
   10.6612,
   11.23546,
   10.03706,
   11.03336,
   10.14705,
   10.83201,
   10.25573,
   9.641101,
   10.20155,
   9.869531,
   9.406468};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_ds_nomc_fx3001,h_ds_nomc_fy3001,h_ds_nomc_felx3001,h_ds_nomc_fehx3001,h_ds_nomc_fely3001,h_ds_nomc_fehy3001);
   grae->SetName("h_ds_nomc");
   grae->SetTitle("Histogram of ds_nomc_plot__mlb_PVMJC1");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_nomc3001 = new TH1F("Graph_h_ds_nomc3001","Histogram of ds_nomc_plot__mlb_PVMJC1",100,5.25,5.85);
   Graph_h_ds_nomc3001->SetMinimum(55.48809);
   Graph_h_ds_nomc3001->SetMaximum(1296.692);
   Graph_h_ds_nomc3001->SetDirectory(0);
   Graph_h_ds_nomc3001->SetStats(0);
   Graph_h_ds_nomc3001->SetMarkerStyle(20);
   Graph_h_ds_nomc3001->SetMarkerSize(1.2);
   Graph_h_ds_nomc3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_nomc3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_nomc3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_nomc3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_nomc3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_nomc3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_nomc3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_nomc3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_nomc3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_nomc3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_nomc3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_nomc3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_nomc3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_nomc3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_nomc3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_nomc3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_nomc3001);
   
   grae->Draw("zp");
   
   TH1D *frame_25a7da380__2 = new TH1D("frame_25a7da380__2","",100,5.3,5.8);
   frame_25a7da380__2->SetBinContent(1,1340.291);
   frame_25a7da380__2->SetMinimum(0);
   frame_25a7da380__2->SetMaximum(1400);
   frame_25a7da380__2->SetEntries(2);
   frame_25a7da380__2->SetDirectory(0);
   frame_25a7da380__2->SetStats(0);
   frame_25a7da380__2->SetMarkerStyle(20);
   frame_25a7da380__2->SetMarkerSize(1.2);
   frame_25a7da380__2->GetXaxis()->SetNdivisions(505);
   frame_25a7da380__2->GetXaxis()->SetLabelFont(132);
   frame_25a7da380__2->GetXaxis()->SetLabelOffset(0.015);
   frame_25a7da380__2->GetXaxis()->SetLabelSize(0.05);
   frame_25a7da380__2->GetXaxis()->SetTitleSize(-1);
   frame_25a7da380__2->GetXaxis()->SetTitleOffset(1);
   frame_25a7da380__2->GetXaxis()->SetTitleFont(132);
   frame_25a7da380__2->GetYaxis()->SetLabelFont(132);
   frame_25a7da380__2->GetYaxis()->SetLabelSize(0.05);
   frame_25a7da380__2->GetYaxis()->SetTitleSize(0.05);
   frame_25a7da380__2->GetYaxis()->SetTitleFont(132);
   frame_25a7da380__2->GetZaxis()->SetLabelFont(132);
   frame_25a7da380__2->GetZaxis()->SetLabelSize(0.05);
   frame_25a7da380__2->GetZaxis()->SetTitleSize(0.05);
   frame_25a7da380__2->GetZaxis()->SetTitleOffset(1);
   frame_25a7da380__2->GetZaxis()->SetTitleFont(132);
   frame_25a7da380__2->Draw("AXISSAME");
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->Modified();
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->cd();
   norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans->SetSelected(norm_rd_15_16_17_18_nomult_maxpt_CBLSCBRS_CBLSCBRS_G_Conc3_fom_tmva_pid36_run2_scl1_BDTG_2353_IndepSigmas_IndepMeans);
}


==> figs/Fig3a.C <==
void Fig2a()
{
//=========Macro generated from canvas: m12_m23_m13_rd/Ostap
//=========  (Mon Dec 14 13:32:07 2020) by ROOT version 6.16/00
   TCanvas *m12_m23_m13_rd = new TCanvas("m12_m23_m13_rd", "Ostap",0,22,1002,756);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   m12_m23_m13_rd->SetHighLightColor(2);
   m12_m23_m13_rd->Range(4.270964,-11.80723,5.596265,53.25301);
   m12_m23_m13_rd->SetFillColor(0);
   m12_m23_m13_rd->SetBorderMode(0);
   m12_m23_m13_rd->SetBorderSize(2);
   m12_m23_m13_rd->SetTickx(1);
   m12_m23_m13_rd->SetTicky(1);
   m12_m23_m13_rd->SetLeftMargin(0.12);
   m12_m23_m13_rd->SetRightMargin(0.05);
   m12_m23_m13_rd->SetTopMargin(0.05);
   m12_m23_m13_rd->SetBottomMargin(0.12);
   m12_m23_m13_rd->SetFrameBorderMode(0);
   m12_m23_m13_rd->SetFrameBorderMode(0);
   
   TH1D *h_m12__1 = new TH1D("h_m12__1","",11,4.43,5.53);
   h_m12__1->SetBinContent(1,5.780267);
   h_m12__1->SetBinContent(2,13.78169);
   h_m12__1->SetBinContent(3,9.237447);
   h_m12__1->SetBinContent(4,10.50564);
   h_m12__1->SetBinContent(5,10.73013);
   h_m12__1->SetBinContent(6,8.959219);
   h_m12__1->SetBinContent(7,19.68734);
   h_m12__1->SetBinContent(8,11.59334);
   h_m12__1->SetBinContent(9,12.52293);
   h_m12__1->SetBinContent(10,1.258851);
   h_m12__1->SetBinContent(11,0.9709107);
   h_m12__1->SetBinContent(12,-0.06780044);
   h_m12__1->SetBinError(1,3.067827);
   h_m12__1->SetBinError(2,5.01926);
   h_m12__1->SetBinError(3,4.675058);
   h_m12__1->SetBinError(4,4.877954);
   h_m12__1->SetBinError(5,4.736236);
   h_m12__1->SetBinError(6,4.407388);
   h_m12__1->SetBinError(7,5.344962);
   h_m12__1->SetBinError(8,4.055959);
   h_m12__1->SetBinError(9,3.948886);
   h_m12__1->SetBinError(10,1.367006);
   h_m12__1->SetBinError(11,1.299345);
   h_m12__1->SetBinError(12,0.06780044);
   h_m12__1->SetMinimum(-4);
   h_m12__1->SetMaximum(50);
   h_m12__1->SetEntries(1310);
   h_m12__1->SetStats(0);
   h_m12__1->SetMarkerStyle(20);
   h_m12__1->GetXaxis()->SetNdivisions(505);
   h_m12__1->GetXaxis()->SetLabelFont(132);
   h_m12__1->GetXaxis()->SetLabelOffset(0.015);
   h_m12__1->GetXaxis()->SetLabelSize(0.075);
   h_m12__1->GetXaxis()->SetTitleSize(-1);
   h_m12__1->GetXaxis()->SetTitleOffset(1);
   h_m12__1->GetXaxis()->SetTitleFont(132);
   h_m12__1->GetYaxis()->SetLabelFont(132);
   h_m12__1->GetYaxis()->SetLabelSize(0.075);
   h_m12__1->GetYaxis()->SetTitleSize(0.05);
   h_m12__1->GetYaxis()->SetTitleFont(132);
   h_m12__1->GetZaxis()->SetLabelFont(132);
   h_m12__1->GetZaxis()->SetLabelSize(0.05);
   h_m12__1->GetZaxis()->SetTitleSize(0.05);
   h_m12__1->GetZaxis()->SetTitleOffset(1);
   h_m12__1->GetZaxis()->SetTitleFont(132);
   h_m12__1->Draw("");
   
   TH1D *frame_cbede440__2 = new TH1D("frame_cbede440__2","A RooPlot of \"``m12_PVMJC1''-variable\"",100,4.43,5.53);
   frame_cbede440__2->SetBinContent(1,16.06842);
   frame_cbede440__2->SetMaximum(16.06842);
   frame_cbede440__2->SetEntries(1);
   frame_cbede440__2->SetDirectory(0);
   frame_cbede440__2->SetStats(0);
   frame_cbede440__2->SetMarkerStyle(20);
   frame_cbede440__2->SetMarkerSize(1.2);
   frame_cbede440__2->GetXaxis()->SetNdivisions(505);
   frame_cbede440__2->GetXaxis()->SetLabelFont(132);
   frame_cbede440__2->GetXaxis()->SetLabelOffset(0.015);
   frame_cbede440__2->GetXaxis()->SetLabelSize(0.05);
   frame_cbede440__2->GetXaxis()->SetTitleSize(-1);
   frame_cbede440__2->GetXaxis()->SetTitleOffset(1);
   frame_cbede440__2->GetXaxis()->SetTitleFont(132);
   frame_cbede440__2->GetYaxis()->SetLabelFont(132);
   frame_cbede440__2->GetYaxis()->SetLabelSize(0.05);
   frame_cbede440__2->GetYaxis()->SetTitleSize(0.05);
   frame_cbede440__2->GetYaxis()->SetTitleFont(132);
   frame_cbede440__2->GetZaxis()->SetLabelFont(132);
   frame_cbede440__2->GetZaxis()->SetLabelSize(0.05);
   frame_cbede440__2->GetZaxis()->SetTitleSize(0.05);
   frame_cbede440__2->GetZaxis()->SetTitleOffset(1);
   frame_cbede440__2->GetZaxis()->SetTitleFont(132);
   frame_cbede440__2->Draw("FUNCSAME");
   
   Double_t pspol_m12_PSPoly_new_Norm[m12_PVMJC1]_fx1[117] = {
   4.419,
   4.419,
   4.43,
   4.441,
   4.4465,
   4.447875,
   4.44925,
   4.450625,
   4.452,
   4.453375,
   4.45475,
   4.4575,
   4.46025,
   4.463,
   4.4685,
   4.474,
   4.485,
   4.496,
   4.507,
   4.518,
   4.529,
   4.54,
   4.551,
   4.562,
   4.573,
   4.584,
   4.595,
   4.606,
   4.617,
   4.628,
   4.639,
   4.65,
   4.661,
   4.672,
   4.683,
   4.694,
   4.705,
   4.716,
   4.727,
   4.738,
   4.749,
   4.76,
   4.771,
   4.782,
   4.793,
   4.804,
   4.815,
   4.826,
   4.837,
   4.848,
   4.859,
   4.87,
   4.881,
   4.892,
   4.903,
   4.914,
   4.925,
   4.936,
   4.947,
   4.958,
   4.969,
   4.98,
   4.991,
   5.002,
   5.013,
   5.024,
   5.035,
   5.046,
   5.057,
   5.068,
   5.079,
   5.09,
   5.101,
   5.112,
   5.123,
   5.134,
   5.145,
   5.156,
   5.167,
   5.178,
   5.189,
   5.2,
   5.211,
   5.222,
   5.233,
   5.244,
   5.255,
   5.266,
   5.277,
   5.288,
   5.299,
   5.31,
   5.321,
   5.332,
   5.343,
   5.354,
   5.365,
   5.376,
   5.387,
   5.398,
   5.409,
   5.42,
   5.431,
   5.442,
   5.453,
   5.464,
   5.475,
   5.47775,
   5.4805,
   5.486,
   5.497,
   5.508,
   5.519,
   5.53,
   5.53,
   5.541,
   5.541};
   Double_t pspol_m12_PSPoly_new_Norm[m12_PVMJC1]_fy1[117] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0.36702,
   0.860157,
   1.16232,
   1.402869,
   1.609667,
   1.963375,
   2.26773,
   2.540592,
   3.025401,
   3.457496,
   4.229007,
   4.92784,
   5.584036,
   6.212232,
   6.819701,
   7.409667,
   7.982991,
   8.539148,
   9.076859,
   9.594505,
   10.09041,
   10.56304,
   11.01108,
   11.43358,
   11.82989,
   12.19973,
   12.54316,
   12.86049,
   13.15233,
   13.41945,
   13.66283,
   13.88351,
   14.08263,
   14.26134,
   14.42082,
   14.56217,
   14.68647,
   14.79472,
   14.88783,
   14.96664,
   15.03186,
   15.08415,
   15.12404,
   15.152,
   15.16842,
   15.1736,
   15.16781,
   15.15122,
   15.124,
   15.08624,
   15.03803,
   14.9794,
   14.91037,
   14.83095,
   14.74109,
   14.64075,
   14.52985,
   14.4083,
   14.27597,
   14.13271,
   13.97833,
   13.81262,
   13.63533,
   13.4462,
   13.24492,
   13.03116,
   12.80458,
   12.56483,
   12.31158,
   12.04447,
   11.76323,
   11.46759,
   11.15739,
   10.83253,
   10.49302,
   10.13902,
   9.770835,
   9.388932,
   8.993972,
   8.586812,
   8.168518,
   7.740363,
   7.303825,
   6.860576,
   6.41246,
   5.961471,
   5.509715,
   5.059369,
   4.612642,
   4.17172,
   3.738724,
   3.315667,
   2.904426,
   2.506726,
   2.124147,
   1.758164,
   1.410204,
   1.0817,
   0.7739915,
   0.4872695,
   0.2103895,
   0.1309259,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(117,pspol_m12_PSPoly_new_Norm[m12_PVMJC1]_fx1,pspol_m12_PSPoly_new_Norm[m12_PVMJC1]_fy1);
   graph->SetName("pspol_m12_PSPoly_new_Norm[m12_PVMJC1]");
   graph->SetTitle("Projection of PhaseSpacePol(m12_PSPoly_new)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1 = new TH1F("Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1","Projection of PhaseSpacePol(m12_PSPoly_new)",117,4.3068,5.6532);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->SetMinimum(0);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->SetMaximum(16.69097);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->SetDirectory(0);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->SetStats(0);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->SetMarkerStyle(20);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->SetMarkerSize(1.2);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetXaxis()->SetNdivisions(505);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetXaxis()->SetLabelFont(132);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetXaxis()->SetTitleFont(132);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetYaxis()->SetLabelFont(132);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetYaxis()->SetTitleFont(132);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetZaxis()->SetLabelFont(132);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_m12_PSPoly_new_NormoBm12_PVMJC1cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_m12_PSPoly_new_Norm[m12_PVMJC1]1);
   
   graph->Draw("l");
   
   TH1D *frame_cbede440__3 = new TH1D("frame_cbede440__3","A RooPlot of \"``m12_PVMJC1''-variable\"",100,4.43,5.53);
   frame_cbede440__3->SetBinContent(1,16.06842);
   frame_cbede440__3->SetMaximum(16.06842);
   frame_cbede440__3->SetEntries(1);
   frame_cbede440__3->SetDirectory(0);
   frame_cbede440__3->SetStats(0);
   frame_cbede440__3->SetMarkerStyle(20);
   frame_cbede440__3->SetMarkerSize(1.2);
   frame_cbede440__3->GetXaxis()->SetNdivisions(505);
   frame_cbede440__3->GetXaxis()->SetLabelFont(132);
   frame_cbede440__3->GetXaxis()->SetLabelOffset(0.015);
   frame_cbede440__3->GetXaxis()->SetLabelSize(0.05);
   frame_cbede440__3->GetXaxis()->SetTitleSize(-1);
   frame_cbede440__3->GetXaxis()->SetTitleOffset(1);
   frame_cbede440__3->GetXaxis()->SetTitleFont(132);
   frame_cbede440__3->GetYaxis()->SetLabelFont(132);
   frame_cbede440__3->GetYaxis()->SetLabelSize(0.05);
   frame_cbede440__3->GetYaxis()->SetTitleSize(0.05);
   frame_cbede440__3->GetYaxis()->SetTitleFont(132);
   frame_cbede440__3->GetZaxis()->SetLabelFont(132);
   frame_cbede440__3->GetZaxis()->SetLabelSize(0.05);
   frame_cbede440__3->GetZaxis()->SetTitleSize(0.05);
   frame_cbede440__3->GetZaxis()->SetTitleOffset(1);
   frame_cbede440__3->GetZaxis()->SetTitleFont(132);
   frame_cbede440__3->Draw("AXISSAME");
   TLine *line = new TLine(4.43,0,5.53,0);
   line->SetLineStyle(2);
   line->Draw();
   m12_m23_m13_rd->Modified();
   m12_m23_m13_rd->cd();
   m12_m23_m13_rd->SetSelected(m12_m23_m13_rd);
}


==> figs/Fig3b.C <==
void Fig2b()
{
//=========Macro generated from canvas: m12_m23_m13_rd/Ostap
//=========  (Mon Dec 14 13:33:34 2020) by ROOT version 6.16/00
   TCanvas *m12_m23_m13_rd = new TCanvas("m12_m23_m13_rd", "Ostap",0,22,1002,756);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   m12_m23_m13_rd->SetHighLightColor(2);
   m12_m23_m13_rd->Range(3.430964,-11.80723,4.756265,53.25301);
   m12_m23_m13_rd->SetFillColor(0);
   m12_m23_m13_rd->SetBorderMode(0);
   m12_m23_m13_rd->SetBorderSize(2);
   m12_m23_m13_rd->SetTickx(1);
   m12_m23_m13_rd->SetTicky(1);
   m12_m23_m13_rd->SetLeftMargin(0.12);
   m12_m23_m13_rd->SetRightMargin(0.05);
   m12_m23_m13_rd->SetTopMargin(0.05);
   m12_m23_m13_rd->SetBottomMargin(0.12);
   m12_m23_m13_rd->SetFrameBorderMode(0);
   m12_m23_m13_rd->SetFrameBorderMode(0);
   
   TH1D *h_m13__7 = new TH1D("h_m13__7","",11,3.59,4.69);
   h_m13__7->SetBinContent(1,1.291399);
   h_m13__7->SetBinContent(2,0.8739742);
   h_m13__7->SetBinContent(3,5.917178);
   h_m13__7->SetBinContent(4,9.590785);
   h_m13__7->SetBinContent(5,8.569449);
   h_m13__7->SetBinContent(6,8.863852);
   h_m13__7->SetBinContent(7,11.80345);
   h_m13__7->SetBinContent(8,14.86524);
   h_m13__7->SetBinContent(9,14.76474);
   h_m13__7->SetBinContent(10,19.84784);
   h_m13__7->SetBinContent(11,8.953337);
   h_m13__7->SetBinContent(12,-0.3812696);
   h_m13__7->SetBinError(1,1.291399);
   h_m13__7->SetBinError(2,1.387626);
   h_m13__7->SetBinError(3,3.480079);
   h_m13__7->SetBinError(4,4.30461);
   h_m13__7->SetBinError(5,4.410964);
   h_m13__7->SetBinError(6,4.794121);
   h_m13__7->SetBinError(7,5.056422);
   h_m13__7->SetBinError(8,5.232552);
   h_m13__7->SetBinError(9,4.857729);
   h_m13__7->SetBinError(10,4.837899);
   h_m13__7->SetBinError(11,3.104627);
   h_m13__7->SetBinError(12,0.1559363);
   h_m13__7->SetMinimum(-4);
   h_m13__7->SetMaximum(50);
   h_m13__7->SetEntries(1310);
   h_m13__7->SetStats(0);
   h_m13__7->SetMarkerStyle(20);
   h_m13__7->GetXaxis()->SetNdivisions(505);
   h_m13__7->GetXaxis()->SetLabelFont(132);
   h_m13__7->GetXaxis()->SetLabelOffset(0.015);
   h_m13__7->GetXaxis()->SetLabelSize(0.075);
   h_m13__7->GetXaxis()->SetTitleSize(-1);
   h_m13__7->GetXaxis()->SetTitleOffset(1);
   h_m13__7->GetXaxis()->SetTitleFont(132);
   h_m13__7->GetYaxis()->SetLabelFont(132);
   h_m13__7->GetYaxis()->SetLabelSize(0.075);
   h_m13__7->GetYaxis()->SetTitleSize(0.05);
   h_m13__7->GetYaxis()->SetTitleFont(132);
   h_m13__7->GetZaxis()->SetLabelFont(132);
   h_m13__7->GetZaxis()->SetLabelSize(0.05);
   h_m13__7->GetZaxis()->SetTitleSize(0.05);
   h_m13__7->GetZaxis()->SetTitleOffset(1);
   h_m13__7->GetZaxis()->SetTitleFont(132);
   h_m13__7->Draw("");
   
   TH1D *frame_cbe62950__8 = new TH1D("frame_cbe62950__8","A RooPlot of \"``m13_PVMJC1''-variable\"",100,3.59,4.69);
   frame_cbe62950__8->SetBinContent(1,16.45122);
   frame_cbe62950__8->SetMaximum(16.45122);
   frame_cbe62950__8->SetEntries(1);
   frame_cbe62950__8->SetDirectory(0);
   frame_cbe62950__8->SetStats(0);
   frame_cbe62950__8->SetMarkerStyle(20);
   frame_cbe62950__8->SetMarkerSize(1.2);
   frame_cbe62950__8->GetXaxis()->SetNdivisions(505);
   frame_cbe62950__8->GetXaxis()->SetLabelFont(132);
   frame_cbe62950__8->GetXaxis()->SetLabelOffset(0.015);
   frame_cbe62950__8->GetXaxis()->SetLabelSize(0.05);
   frame_cbe62950__8->GetXaxis()->SetTitleSize(-1);
   frame_cbe62950__8->GetXaxis()->SetTitleOffset(1);
   frame_cbe62950__8->GetXaxis()->SetTitleFont(132);
   frame_cbe62950__8->GetYaxis()->SetLabelFont(132);
   frame_cbe62950__8->GetYaxis()->SetLabelSize(0.05);
   frame_cbe62950__8->GetYaxis()->SetTitleSize(0.05);
   frame_cbe62950__8->GetYaxis()->SetTitleFont(132);
   frame_cbe62950__8->GetZaxis()->SetLabelFont(132);
   frame_cbe62950__8->GetZaxis()->SetLabelSize(0.05);
   frame_cbe62950__8->GetZaxis()->SetTitleSize(0.05);
   frame_cbe62950__8->GetZaxis()->SetTitleOffset(1);
   frame_cbe62950__8->GetZaxis()->SetTitleFont(132);
   frame_cbe62950__8->Draw("FUNCSAME");
   
   Double_t pspol_m13_PSPoly_new_Norm[m13_PVMJC1]_fx3[115] = {
   3.579,
   3.579,
   3.59,
   3.601,
   3.612,
   3.623,
   3.634,
   3.645,
   3.64775,
   3.649125,
   3.6505,
   3.65325,
   3.656,
   3.667,
   3.678,
   3.689,
   3.7,
   3.711,
   3.722,
   3.733,
   3.744,
   3.755,
   3.766,
   3.777,
   3.788,
   3.799,
   3.81,
   3.821,
   3.832,
   3.843,
   3.854,
   3.865,
   3.876,
   3.887,
   3.898,
   3.909,
   3.92,
   3.931,
   3.942,
   3.953,
   3.964,
   3.975,
   3.986,
   3.997,
   4.008,
   4.019,
   4.03,
   4.041,
   4.052,
   4.063,
   4.074,
   4.085,
   4.096,
   4.107,
   4.118,
   4.129,
   4.14,
   4.151,
   4.162,
   4.173,
   4.184,
   4.195,
   4.206,
   4.217,
   4.228,
   4.239,
   4.25,
   4.261,
   4.272,
   4.283,
   4.294,
   4.305,
   4.316,
   4.327,
   4.338,
   4.349,
   4.36,
   4.371,
   4.382,
   4.393,
   4.404,
   4.415,
   4.426,
   4.437,
   4.448,
   4.459,
   4.47,
   4.481,
   4.492,
   4.503,
   4.514,
   4.525,
   4.536,
   4.547,
   4.558,
   4.569,
   4.58,
   4.591,
   4.602,
   4.613,
   4.624,
   4.635,
   4.646,
   4.657,
   4.668,
   4.6735,
   4.67625,
   4.679,
   4.680375,
   4.68175,
   4.6845,
   4.69,
   4.69,
   4.701,
   4.701};
   Double_t pspol_m13_PSPoly_new_Norm[m13_PVMJC1]_fy3[115] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.05334523,
   0.1940128,
   0.2853053,
   0.6001382,
   0.9149466,
   1.246087,
   1.595118,
   1.961179,
   2.34273,
   2.737974,
   3.144992,
   3.561801,
   3.986394,
   4.41676,
   4.850923,
   5.286955,
   5.723008,
   6.157328,
   6.588276,
   7.014339,
   7.434142,
   7.846454,
   8.250195,
   8.644433,
   9.028383,
   9.401404,
   9.762989,
   10.11276,
   10.45046,
   10.77593,
   11.08911,
   11.39001,
   11.67873,
   11.9554,
   12.2202,
   12.47335,
   12.71505,
   12.94556,
   13.16508,
   13.37384,
   13.57201,
   13.75976,
   13.93722,
   14.10448,
   14.26159,
   14.40855,
   14.54533,
   14.67185,
   14.78801,
   14.89364,
   14.98858,
   15.07259,
   15.14544,
   15.20687,
   15.2566,
   15.29432,
   15.31975,
   15.33255,
   15.3324,
   15.31899,
   15.29196,
   15.25096,
   15.19565,
   15.12564,
   15.04053,
   14.93987,
   14.82321,
   14.69002,
   14.53971,
   14.37164,
   14.18508,
   13.9792,
   13.75311,
   13.50577,
   13.23608,
   12.94282,
   12.62465,
   12.2802,
   11.90799,
   11.50654,
   11.07434,
   10.60996,
   10.1121,
   9.579626,
   9.011713,
   8.407921,
   7.768331,
   7.093667,
   6.385433,
   5.64603,
   4.878808,
   4.087937,
   3.277714,
   2.449978,
   1.592529,
   1.129737,
   0.8721368,
   0.564381,
   0.3526007,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(115,pspol_m13_PSPoly_new_Norm[m13_PVMJC1]_fx3,pspol_m13_PSPoly_new_Norm[m13_PVMJC1]_fy3);
   graph->SetName("pspol_m13_PSPoly_new_Norm[m13_PVMJC1]");
   graph->SetTitle("Projection of PhaseSpacePol(m13_PSPoly_new)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3 = new TH1F("Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3","Projection of PhaseSpacePol(m13_PSPoly_new)",115,3.4668,4.8132);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->SetMinimum(0);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->SetMaximum(16.8658);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->SetDirectory(0);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->SetStats(0);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->SetMarkerStyle(20);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->SetMarkerSize(1.2);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetXaxis()->SetNdivisions(505);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetXaxis()->SetLabelFont(132);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetXaxis()->SetTitleFont(132);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetYaxis()->SetLabelFont(132);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetYaxis()->SetTitleFont(132);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetZaxis()->SetLabelFont(132);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_m13_PSPoly_new_NormoBm13_PVMJC1cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_m13_PSPoly_new_Norm[m13_PVMJC1]3);
   
   graph->Draw("l");
   
   TH1D *frame_cbe62950__9 = new TH1D("frame_cbe62950__9","A RooPlot of \"``m13_PVMJC1''-variable\"",100,3.59,4.69);
   frame_cbe62950__9->SetBinContent(1,16.45122);
   frame_cbe62950__9->SetMaximum(16.45122);
   frame_cbe62950__9->SetEntries(1);
   frame_cbe62950__9->SetDirectory(0);
   frame_cbe62950__9->SetStats(0);
   frame_cbe62950__9->SetMarkerStyle(20);
   frame_cbe62950__9->SetMarkerSize(1.2);
   frame_cbe62950__9->GetXaxis()->SetNdivisions(505);
   frame_cbe62950__9->GetXaxis()->SetLabelFont(132);
   frame_cbe62950__9->GetXaxis()->SetLabelOffset(0.015);
   frame_cbe62950__9->GetXaxis()->SetLabelSize(0.05);
   frame_cbe62950__9->GetXaxis()->SetTitleSize(-1);
   frame_cbe62950__9->GetXaxis()->SetTitleOffset(1);
   frame_cbe62950__9->GetXaxis()->SetTitleFont(132);
   frame_cbe62950__9->GetYaxis()->SetLabelFont(132);
   frame_cbe62950__9->GetYaxis()->SetLabelSize(0.05);
   frame_cbe62950__9->GetYaxis()->SetTitleSize(0.05);
   frame_cbe62950__9->GetYaxis()->SetTitleFont(132);
   frame_cbe62950__9->GetZaxis()->SetLabelFont(132);
   frame_cbe62950__9->GetZaxis()->SetLabelSize(0.05);
   frame_cbe62950__9->GetZaxis()->SetTitleSize(0.05);
   frame_cbe62950__9->GetZaxis()->SetTitleOffset(1);
   frame_cbe62950__9->GetZaxis()->SetTitleFont(132);
   frame_cbe62950__9->Draw("AXISSAME");
   TLine *line = new TLine(3.59,0,4.69,0);
   line->SetLineStyle(2);
   line->Draw();
   m12_m23_m13_rd->Modified();
   m12_m23_m13_rd->cd();
   m12_m23_m13_rd->SetSelected(m12_m23_m13_rd);
}


==> figs/Fig3c.C <==
void Fig2c()
{
//=========Macro generated from canvas: m12_m23_m13_rd/Ostap
//=========  (Mon Dec 14 13:32:50 2020) by ROOT version 6.16/00
   TCanvas *m12_m23_m13_rd = new TCanvas("m12_m23_m13_rd", "Ostap",0,22,1002,756);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   m12_m23_m13_rd->SetHighLightColor(2);
   m12_m23_m13_rd->Range(0.9009639,-11.80723,2.226265,53.25301);
   m12_m23_m13_rd->SetFillColor(0);
   m12_m23_m13_rd->SetBorderMode(0);
   m12_m23_m13_rd->SetBorderSize(2);
   m12_m23_m13_rd->SetTickx(1);
   m12_m23_m13_rd->SetTicky(1);
   m12_m23_m13_rd->SetLeftMargin(0.12);
   m12_m23_m13_rd->SetRightMargin(0.05);
   m12_m23_m13_rd->SetTopMargin(0.05);
   m12_m23_m13_rd->SetBottomMargin(0.12);
   m12_m23_m13_rd->SetFrameBorderMode(0);
   m12_m23_m13_rd->SetFrameBorderMode(0);
   
   TH1D *h_m23__4 = new TH1D("h_m23__4","",11,1.06,2.16);
   h_m23__4->SetBinContent(1,2.574028);
   h_m23__4->SetBinContent(2,-0.7634884);
   h_m23__4->SetBinContent(3,10.16878);
   h_m23__4->SetBinContent(4,6.780309);
   h_m23__4->SetBinContent(5,20.74288);
   h_m23__4->SetBinContent(6,13.04162);
   h_m23__4->SetBinContent(7,13.55989);
   h_m23__4->SetBinContent(8,5.407016);
   h_m23__4->SetBinContent(9,11.47643);
   h_m23__4->SetBinContent(10,15.35536);
   h_m23__4->SetBinContent(11,6.750535);
   h_m23__4->SetBinContent(12,-0.1333963);
   h_m23__4->SetBinError(1,2.143835);
   h_m23__4->SetBinError(2,2.533774);
   h_m23__4->SetBinError(3,4.352464);
   h_m23__4->SetBinError(4,4.186177);
   h_m23__4->SetBinError(5,5.568987);
   h_m23__4->SetBinError(6,5.135838);
   h_m23__4->SetBinError(7,4.783038);
   h_m23__4->SetBinError(8,3.709278);
   h_m23__4->SetBinError(9,4.258355);
   h_m23__4->SetBinError(10,4.276923);
   h_m23__4->SetBinError(11,2.888182);
   h_m23__4->SetBinError(12,0.0943281);
   h_m23__4->SetMinimum(-4);
   h_m23__4->SetMaximum(50);
   h_m23__4->SetEntries(1310);
   h_m23__4->SetStats(0);
   h_m23__4->SetMarkerStyle(20);
   h_m23__4->GetXaxis()->SetNdivisions(505);
   h_m23__4->GetXaxis()->SetLabelFont(132);
   h_m23__4->GetXaxis()->SetLabelOffset(0.015);
   h_m23__4->GetXaxis()->SetLabelSize(0.075);
   h_m23__4->GetXaxis()->SetTitleSize(-1);
   h_m23__4->GetXaxis()->SetTitleOffset(1);
   h_m23__4->GetXaxis()->SetTitleFont(132);
   h_m23__4->GetYaxis()->SetLabelFont(132);
   h_m23__4->GetYaxis()->SetLabelSize(0.075);
   h_m23__4->GetYaxis()->SetTitleSize(0.05);
   h_m23__4->GetYaxis()->SetTitleFont(132);
   h_m23__4->GetZaxis()->SetLabelFont(132);
   h_m23__4->GetZaxis()->SetLabelSize(0.05);
   h_m23__4->GetZaxis()->SetTitleSize(0.05);
   h_m23__4->GetZaxis()->SetTitleOffset(1);
   h_m23__4->GetZaxis()->SetTitleFont(132);
   h_m23__4->Draw("");
   
   TH1D *frame_80687880__5 = new TH1D("frame_80687880__5","A RooPlot of \"``m23_PVMJC1''-variable\"",100,1.06,2.16);
   frame_80687880__5->SetBinContent(1,14.36294);
   frame_80687880__5->SetMaximum(14.36294);
   frame_80687880__5->SetEntries(1);
   frame_80687880__5->SetDirectory(0);
   frame_80687880__5->SetStats(0);
   frame_80687880__5->SetMarkerStyle(20);
   frame_80687880__5->SetMarkerSize(1.2);
   frame_80687880__5->GetXaxis()->SetNdivisions(505);
   frame_80687880__5->GetXaxis()->SetLabelFont(132);
   frame_80687880__5->GetXaxis()->SetLabelOffset(0.015);
   frame_80687880__5->GetXaxis()->SetLabelSize(0.05);
   frame_80687880__5->GetXaxis()->SetTitleSize(-1);
   frame_80687880__5->GetXaxis()->SetTitleOffset(1);
   frame_80687880__5->GetXaxis()->SetTitleFont(132);
   frame_80687880__5->GetYaxis()->SetLabelFont(132);
   frame_80687880__5->GetYaxis()->SetLabelSize(0.05);
   frame_80687880__5->GetYaxis()->SetTitleSize(0.05);
   frame_80687880__5->GetYaxis()->SetTitleFont(132);
   frame_80687880__5->GetZaxis()->SetLabelFont(132);
   frame_80687880__5->GetZaxis()->SetLabelSize(0.05);
   frame_80687880__5->GetZaxis()->SetTitleSize(0.05);
   frame_80687880__5->GetZaxis()->SetTitleOffset(1);
   frame_80687880__5->GetZaxis()->SetTitleFont(132);
   frame_80687880__5->Draw("FUNCSAME");
   
   Double_t pspol_m23_PSPoly_new_Norm[m23_PVMJC1]_fx2[125] = {
   1.049,
   1.049,
   1.06,
   1.071,
   1.0765,
   1.077875,
   1.07925,
   1.080625,
   1.082,
   1.08475,
   1.0875,
   1.093,
   1.0985,
   1.104,
   1.115,
   1.126,
   1.137,
   1.148,
   1.159,
   1.17,
   1.181,
   1.192,
   1.203,
   1.214,
   1.225,
   1.236,
   1.247,
   1.258,
   1.269,
   1.28,
   1.291,
   1.302,
   1.313,
   1.324,
   1.335,
   1.346,
   1.357,
   1.368,
   1.379,
   1.39,
   1.401,
   1.412,
   1.423,
   1.434,
   1.445,
   1.456,
   1.467,
   1.478,
   1.489,
   1.5,
   1.511,
   1.522,
   1.533,
   1.544,
   1.555,
   1.566,
   1.577,
   1.588,
   1.599,
   1.61,
   1.621,
   1.632,
   1.643,
   1.654,
   1.665,
   1.676,
   1.687,
   1.698,
   1.709,
   1.72,
   1.731,
   1.742,
   1.753,
   1.764,
   1.775,
   1.786,
   1.797,
   1.808,
   1.819,
   1.83,
   1.841,
   1.852,
   1.863,
   1.874,
   1.885,
   1.896,
   1.907,
   1.918,
   1.929,
   1.94,
   1.951,
   1.962,
   1.973,
   1.984,
   1.995,
   2.006,
   2.017,
   2.028,
   2.039,
   2.05,
   2.061,
   2.072,
   2.0775,
   2.083,
   2.0885,
   2.09125,
   2.094,
   2.09675,
   2.0995,
   2.100875,
   2.10225,
   2.103625,
   2.105,
   2.106375,
   2.10775,
   2.109125,
   2.1105,
   2.116,
   2.127,
   2.138,
   2.149,
   2.16,
   2.16,
   2.171,
   2.171};
   Double_t pspol_m23_PSPoly_new_Norm[m23_PVMJC1]_fy2[125] = {
   0,
   0,
   0,
   0,
   0,
   0.08205703,
   0.5397709,
   0.7564526,
   0.9216337,
   1.180318,
   1.386936,
   1.717544,
   1.985233,
   2.216253,
   2.617812,
   2.98217,
   3.337451,
   3.697629,
   4.068581,
   4.451121,
   4.842907,
   5.239791,
   5.636798,
   6.02885,
   6.411268,
   6.780103,
   7.132323,
   7.465879,
   7.779688,
   8.073547,
   8.348008,
   8.604216,
   8.843751,
   9.06846,
   9.280312,
   9.481261,
   9.673143,
   9.857589,
   10.03598,
   10.2094,
   10.37864,
   10.54422,
   10.70641,
   10.86524,
   11.0206,
   11.17226,
   11.31991,
   11.46322,
   11.60191,
   11.73569,
   11.8644,
   11.98792,
   12.10622,
   12.21935,
   12.3274,
   12.43053,
   12.52889,
   12.6226,
   12.71178,
   12.79646,
   12.8766,
   12.95211,
   13.02277,
   13.08832,
   13.14844,
   13.20278,
   13.25098,
   13.29276,
   13.32788,
   13.35624,
   13.37792,
   13.39312,
   13.40229,
   13.40604,
   13.40514,
   13.4005,
   13.39305,
   13.3837,
   13.3732,
   13.36202,
   13.35017,
   13.3371,
   13.32151,
   13.30123,
   13.27312,
   13.23302,
   13.17573,
   13.09511,
   12.98427,
   12.83586,
   12.6425,
   12.39728,
   12.09447,
   11.73025,
   11.30347,
   10.81638,
   10.27508,
   9.689511,
   9.072402,
   8.436416,
   7.787754,
   7.112456,
   6.74795,
   6.34481,
   5.872711,
   5.595179,
   5.276652,
   4.901362,
   4.444659,
   4.173594,
   3.863624,
   3.501975,
   3.067361,
   2.518234,
   1.743439,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(125,pspol_m23_PSPoly_new_Norm[m23_PVMJC1]_fx2,pspol_m23_PSPoly_new_Norm[m23_PVMJC1]_fy2);
   graph->SetName("pspol_m23_PSPoly_new_Norm[m23_PVMJC1]");
   graph->SetTitle("Projection of PhaseSpacePol(m23_PSPoly_new)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2 = new TH1F("Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2","Projection of PhaseSpacePol(m23_PSPoly_new)",125,0.9368,2.2832);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->SetMinimum(0);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->SetMaximum(14.74665);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->SetDirectory(0);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->SetStats(0);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->SetMarkerStyle(20);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->SetMarkerSize(1.2);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetXaxis()->SetNdivisions(505);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetXaxis()->SetLabelFont(132);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetXaxis()->SetTitleSize(-1);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetXaxis()->SetTitleOffset(1);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetXaxis()->SetTitleFont(132);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetYaxis()->SetLabelFont(132);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetYaxis()->SetTitleFont(132);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetZaxis()->SetLabelFont(132);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetZaxis()->SetTitleSize(0.05);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetZaxis()->SetTitleOffset(1);
   Graph_pspol_m23_PSPoly_new_NormoBm23_PVMJC1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pspol_m23_PSPoly_new_Norm[m23_PVMJC1]2);
   
   graph->Draw("l");
   
   TH1D *frame_80687880__6 = new TH1D("frame_80687880__6","A RooPlot of \"``m23_PVMJC1''-variable\"",100,1.06,2.16);
   frame_80687880__6->SetBinContent(1,14.36294);
   frame_80687880__6->SetMaximum(14.36294);
   frame_80687880__6->SetEntries(1);
   frame_80687880__6->SetDirectory(0);
   frame_80687880__6->SetStats(0);
   frame_80687880__6->SetMarkerStyle(20);
   frame_80687880__6->SetMarkerSize(1.2);
   frame_80687880__6->GetXaxis()->SetNdivisions(505);
   frame_80687880__6->GetXaxis()->SetLabelFont(132);
   frame_80687880__6->GetXaxis()->SetLabelOffset(0.015);
   frame_80687880__6->GetXaxis()->SetLabelSize(0.05);
   frame_80687880__6->GetXaxis()->SetTitleSize(-1);
   frame_80687880__6->GetXaxis()->SetTitleOffset(1);
   frame_80687880__6->GetXaxis()->SetTitleFont(132);
   frame_80687880__6->GetYaxis()->SetLabelFont(132);
   frame_80687880__6->GetYaxis()->SetLabelSize(0.05);
   frame_80687880__6->GetYaxis()->SetTitleSize(0.05);
   frame_80687880__6->GetYaxis()->SetTitleFont(132);
   frame_80687880__6->GetZaxis()->SetLabelFont(132);
   frame_80687880__6->GetZaxis()->SetLabelSize(0.05);
   frame_80687880__6->GetZaxis()->SetTitleSize(0.05);
   frame_80687880__6->GetZaxis()->SetTitleOffset(1);
   frame_80687880__6->GetZaxis()->SetTitleFont(132);
   frame_80687880__6->Draw("AXISSAME");
   TLine *line = new TLine(1.06,0,2.16,0);
   line->SetLineStyle(2);
   line->Draw();
   m12_m23_m13_rd->Modified();
   m12_m23_m13_rd->cd();
   m12_m23_m13_rd->SetSelected(m12_m23_m13_rd);
}

